Random graphs with arbitrary clustering and their applications

The structure of many real networks is not locally tree-like and hence, network analysis fails to characterise their bond percolation properties. In a recent paper [P. Mann, V. A. Smith, J. B. O. Mitchell, and S. Dobson, Percolation in random graphs with higher-order clustering, arXiv e-prints, p. arXiv:2006.06744, June 2020.], we developed analytical solutions to the percolation properties of random networks with homogeneous clustering (clusters whose nodes are degree-equivalent). In this paper, we extend this model to investigate networks that contain clusters whose nodes are not degree-equivalent, including multilayer networks. Through numerical examples we show how this method can be used to investigate the properties of random complex networks with arbitrary clustering, extending the applicability of the configuration model and generating function formulation.

==> images/3site2site.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Investigating the Molloy-Reed criterion \n",
    "\n",
    "In this document, I wan't to investigate the Molloy-Reed criterion. In particular, I would like to plot the critical bond occupancy probability for the 2- and 3-site clusters in the diamond cycle. \n",
    "\n",
    "I would like to see if, at the point of formation (or perhaps just after) of the GCC, the network is predominantly composed of 2- or 3-site nodes. \n",
    "\n",
    "I would expect that the 3-site, having a higher degree, would be more likely to be connected to the GCC than the 2-site. However, they are both part of the same cycle, so I am not certain if that changes the theoretical predictions or not. \n",
    "\n",
    "Certainly, in the case that the bond occupancy probability, $\\phi$, is 1, then we expect no difference in the attachment probability; since, both sites are connected to the same cluster. However, when it is less than 1, we expect divergence. \n",
    "\n",
    "To investigate this situation we need experimental evidence and theoretical prediction. The theoretical aspect is already at hand. We can already determine when a giant component will occur in the 2- and 3-site as well as the entire network alone. \n",
    "\n",
    "We will create a synthetic network of nodes that are joined together using the configuration model with diamond motifs. We will have it that the nodes are split into either 2-site containing or 3-site containing sub-groups. However, the number of each subgraph the node is part of is Poisson distributed in each case. In other words, we define the following joint degree distribution.\n",
    "\n",
    "$$\n",
    "P(k_{2\\text{s}}, k_{3\\text{s}}) = e^{-\\langle n_{3\\text{s}}\\rangle}\\frac{\\langle n_{3\\text{s}}\\rangle^{k_{3\\text{s}}}}{k_{3\\text{s}}!}\\delta_{k_{2\\text{s}},0} + \n",
    "e^{-\\langle n_{2\\text{s}}\\rangle}\\frac{\\langle n_{2\\text{s}}\\rangle^{k_{2\\text{s}}}}{k_{2\\text{s}}!}\\delta_{k_{3\\text{s}},0}\\qquad k_{2\\text{s}}\\in 2\\mathbb Z\n",
    "$$\n",
    "\n",
    "A node will hence be given a Poisson distributed number of 3-sites as long as the 2-site degree is zero and vice versa. The 3-site degree need not be even, it may well be odd. However, the 2-site degree, $k_{2\\text{s}}$ must be an even number. The mean of the Poisson distribution is $\\langle n_x\\rangle$ for site $x\\in \\{2\\text{s},3\\text{s}\\}$.\n",
    "\n",
    "Now, we create the experimental network, run percolation a bunch of times at various $\\phi$ values and then plot the fraction of the network in the GCC (as usual) and the make-up of that fraction in terms of the 2-site and the 3-site nodes. \n",
    "\n",
    "For the experiment to be fair, we must ensure that the numbers of each node-types are fixed an equal to one another. Additionally, we must set the Poisson mean number of cycles equal for both sites in the cycle. \n",
    "\n",
    "# Expectations\n",
    "\n",
    "I would like to show that the make-up of the GCC consists of more 3-site nodes than 2-site ones on average. I would then like to plot the Molloy-Reed criterion for the overall network, and the individual site-types. Theory gives us two brackets, hence, we get two conditions (and a mixed condition). \n",
    "\n",
    "It would be enough to show that the condition for the 2-site component existing was higher (mathematically) than the 3-site. This could be done for the case when $\\phi=1$. I think in the experiment above, it is fair to say that \n",
    "\n",
    "$$\n",
    "\\frac{\\langle n_{2\\text{s}}^2-n_{2\\text{s}}\\rangle}{\\langle n_{2\\text{s}}\\rangle } =\\frac{\\langle n_{3\\text{s}}^2-n_{3\\text{s}}\\rangle}{\\langle n_{3\\text{s}}\\rangle }\n",
    "$$\n",
    "\n",
    "since we are setting $\\langle n_{2\\text{s}}\\rangle=\\langle n_{3\\text{s}}\\rangle$ and both are Poisson distributed cycle numbers. \n",
    "\n",
    "The Molloy-Reed criterion for purely diamond network subgraphs is given by \n",
    "\n",
    "$$\n",
    "      \\bigg[2\\frac{\\langle  n_{2\\text{s}}^2\\rangle }{\\langle  n_{2\\text{s}}\\rangle} -3\\bigg]\n",
    "      \\bigg[3\\frac{\\langle  n_{3\\text{s}}^2\\rangle}{\\langle n_{3\\text{s}}\\rangle} -4\\bigg] \n",
    "      \\leq\n",
    "      6\\frac{\\langle  n_{2\\text{s}} n_{3\\text{s}}\\rangle^2}{\\langle  n_{3\\text{s}}\\rangle\\langle n_{2\\text{s}}\\rangle} \\tag{$\\ast$}\n",
    "$$\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "Under the precise considerations of our experiment (equal means), the condition becomes \n",
    "\n",
    "$$\n",
    "      \\bigg[2\\frac{\\langle  n^2\\rangle }{\\langle  n\\rangle} -3\\bigg]\n",
    "      \\bigg[3\\frac{\\langle  n^2\\rangle}{\\langle n\\rangle} -4\\bigg] \n",
    "      \\leq\n",
    "      6\\frac{\\langle  n^2\\rangle^2}{\\langle  n\\rangle^2} \n",
    "$$\n",
    "\n",
    "and then \n",
    "\n",
    "\n",
    "$$\n",
    "6\\frac{\\langle  n^2\\rangle^2 }{\\langle  n\\rangle^2} - 8 \\frac{\\langle  n^2\\rangle }{\\langle  n\\rangle} - 9\\frac{\\langle  n^2\\rangle }{\\langle  n\\rangle} +12 \\leq\n",
    "      6\\frac{\\langle  n^2\\rangle^2}{\\langle  n\\rangle^2} \n",
    "$$\n",
    "\n",
    "At the threshold we have equality and hence we remove the common terms.\n",
    "\n",
    "$$\n",
    " - 8 \\frac{\\langle  n^2\\rangle }{\\langle  n\\rangle} - 9\\frac{\\langle  n^2\\rangle }{\\langle  n\\rangle} +12 =0\n",
    "$$\n",
    "\n",
    "and we have \n",
    "\n",
    "$$\n",
    "-17 \\frac{\\langle  n^2\\rangle }{\\langle  n\\rangle} + 12 = 0\n",
    "$$\n",
    "\n",
    "or \n",
    "\n",
    "$$\n",
    "\\frac{\\langle  n^2\\rangle }{\\langle  n\\rangle} = \\frac {12}{17} \\approx 0.70588\n",
    "$$\n",
    "\n",
    "Compare this with the usual Molloy-Reed criterion for tree-like edges only \n",
    "\n",
    "$$\n",
    "\\frac{\\langle  n^2_\\bot\\rangle }{\\langle  n_\\bot\\rangle} = 2\n",
    "$$\n",
    "\n",
    "The only Molloy-Reed criterion has a nice interpretation, you only get a connected GCC in a set of unconnected nodes when each has at least 2 contacts.\n",
    "\n",
    "The modified condition is saying that each diamond needs to connect to 0.7 other diamonds in order to get a GCC. "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now, consider each bracket on the left-hand side in equation $(*)$. For equal means we have (essentially) $(2x-3)$ and $(3x-4)$, with $x=\\langle n^2\\rangle /\\langle n\\rangle$.\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib\n",
    "from matplotlib import pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "xs = np.linspace(0.0001,3,500)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 657,
   "metadata": {},
   "outputs": [],
   "source": [
    "s2 = np.array(list(map(lambda x: (2*x-3), xs)))\n",
    "s3 = np.array(list(map(lambda x: (3*x-4), xs)))\n",
    "s0 = np.array(list(map(lambda x: (x-2), xs)))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 658,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x127f852b0>"
      ]
     },
     "execution_count": 658,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
       "<svg height=\"479pt\" version=\"1.1\" viewBox=\"0 0 498 479\" width=\"498pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       " <defs>\n",
       "  <style type=\"text/css\">\n",
       "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
       "  </style>\n",
       " </defs>\n",
       " <g id=\"figure_1\">\n",
       "  <g id=\"patch_1\">\n",
       "   <path d=\"M 0 479.485156 \n",
       "L 498.822344 479.485156 \n",
       "L 498.822344 0 \n",
       "L 0 0 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "  </g>\n",
       "  <g id=\"axes_1\">\n",
       "   <g id=\"patch_2\">\n",
       "    <path d=\"M 45.222344 442.08 \n",
       "L 491.622344 442.08 \n",
       "L 491.622344 7.2 \n",
       "L 45.222344 7.2 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_1\">\n",
       "    <g id=\"xtick_1\">\n",
       "     <g id=\"line2d_1\"/>\n",
       "     <g id=\"text_1\">\n",
       "      <!-- 0.0 -->\n",
       "      <defs>\n",
       "       <path d=\"M 4.15625 35.296875 \n",
       "Q 4.15625 48 6.765625 55.734375 \n",
       "Q 9.375 63.484375 14.515625 67.671875 \n",
       "Q 19.671875 71.875 27.484375 71.875 \n",
       "Q 33.25 71.875 37.59375 69.546875 \n",
       "Q 41.9375 67.234375 44.765625 62.859375 \n",
       "Q 47.609375 58.5 49.21875 52.21875 \n",
       "Q 50.828125 45.953125 50.828125 35.296875 \n",
       "Q 50.828125 22.703125 48.234375 14.96875 \n",
       "Q 45.65625 7.234375 40.5 3 \n",
       "Q 35.359375 -1.21875 27.484375 -1.21875 \n",
       "Q 17.140625 -1.21875 11.234375 6.203125 \n",
       "Q 4.15625 15.140625 4.15625 35.296875 \n",
       "M 13.1875 35.296875 \n",
       "Q 13.1875 17.671875 17.3125 11.828125 \n",
       "Q 21.4375 6 27.484375 6 \n",
       "Q 33.546875 6 37.671875 11.859375 \n",
       "Q 41.796875 17.71875 41.796875 35.296875 \n",
       "Q 41.796875 52.984375 37.671875 58.78125 \n",
       "Q 33.546875 64.59375 27.390625 64.59375 \n",
       "Q 21.34375 64.59375 17.71875 59.46875 \n",
       "Q 13.1875 52.9375 13.1875 35.296875 \n",
       "\" id=\"ArialMT-30\"/>\n",
       "       <path d=\"M 9.078125 0 \n",
       "L 9.078125 10.015625 \n",
       "L 19.09375 10.015625 \n",
       "L 19.09375 0 \n",
       "z\n",
       "\" id=\"ArialMT-2e\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(58.563253 456.237812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_2\">\n",
       "     <g id=\"line2d_2\"/>\n",
       "     <g id=\"text_2\">\n",
       "      <!-- 0.2 -->\n",
       "      <defs>\n",
       "       <path d=\"M 50.34375 8.453125 \n",
       "L 50.34375 0 \n",
       "L 3.03125 0 \n",
       "Q 2.9375 3.171875 4.046875 6.109375 \n",
       "Q 5.859375 10.9375 9.828125 15.625 \n",
       "Q 13.8125 20.3125 21.34375 26.46875 \n",
       "Q 33.015625 36.03125 37.109375 41.625 \n",
       "Q 41.21875 47.21875 41.21875 52.203125 \n",
       "Q 41.21875 57.421875 37.46875 61 \n",
       "Q 33.734375 64.59375 27.734375 64.59375 \n",
       "Q 21.390625 64.59375 17.578125 60.78125 \n",
       "Q 13.765625 56.984375 13.71875 50.25 \n",
       "L 4.6875 51.171875 \n",
       "Q 5.609375 61.28125 11.65625 66.578125 \n",
       "Q 17.71875 71.875 27.9375 71.875 \n",
       "Q 38.234375 71.875 44.234375 66.15625 \n",
       "Q 50.25 60.453125 50.25 52 \n",
       "Q 50.25 47.703125 48.484375 43.546875 \n",
       "Q 46.734375 39.40625 42.65625 34.8125 \n",
       "Q 38.578125 30.21875 29.109375 22.21875 \n",
       "Q 21.1875 15.578125 18.9375 13.203125 \n",
       "Q 16.703125 10.84375 15.234375 8.453125 \n",
       "z\n",
       "\" id=\"ArialMT-32\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(112.672344 456.237812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-32\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_3\">\n",
       "     <g id=\"line2d_3\"/>\n",
       "     <g id=\"text_3\">\n",
       "      <!-- 0.4 -->\n",
       "      <defs>\n",
       "       <path d=\"M 32.328125 0 \n",
       "L 32.328125 17.140625 \n",
       "L 1.265625 17.140625 \n",
       "L 1.265625 25.203125 \n",
       "L 33.9375 71.578125 \n",
       "L 41.109375 71.578125 \n",
       "L 41.109375 25.203125 \n",
       "L 50.78125 25.203125 \n",
       "L 50.78125 17.140625 \n",
       "L 41.109375 17.140625 \n",
       "L 41.109375 0 \n",
       "z\n",
       "M 32.328125 25.203125 \n",
       "L 32.328125 57.46875 \n",
       "L 9.90625 25.203125 \n",
       "z\n",
       "\" id=\"ArialMT-34\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(166.781435 456.237812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_4\">\n",
       "     <g id=\"line2d_4\"/>\n",
       "     <g id=\"text_4\">\n",
       "      <!-- 0.6 -->\n",
       "      <defs>\n",
       "       <path d=\"M 49.75 54.046875 \n",
       "L 41.015625 53.375 \n",
       "Q 39.84375 58.546875 37.703125 60.890625 \n",
       "Q 34.125 64.65625 28.90625 64.65625 \n",
       "Q 24.703125 64.65625 21.53125 62.3125 \n",
       "Q 17.390625 59.28125 14.984375 53.46875 \n",
       "Q 12.59375 47.65625 12.5 36.921875 \n",
       "Q 15.671875 41.75 20.265625 44.09375 \n",
       "Q 24.859375 46.4375 29.890625 46.4375 \n",
       "Q 38.671875 46.4375 44.84375 39.96875 \n",
       "Q 51.03125 33.5 51.03125 23.25 \n",
       "Q 51.03125 16.5 48.125 10.71875 \n",
       "Q 45.21875 4.9375 40.140625 1.859375 \n",
       "Q 35.0625 -1.21875 28.609375 -1.21875 \n",
       "Q 17.625 -1.21875 10.6875 6.859375 \n",
       "Q 3.765625 14.9375 3.765625 33.5 \n",
       "Q 3.765625 54.25 11.421875 63.671875 \n",
       "Q 18.109375 71.875 29.4375 71.875 \n",
       "Q 37.890625 71.875 43.28125 67.140625 \n",
       "Q 48.6875 62.40625 49.75 54.046875 \n",
       "M 13.875 23.1875 \n",
       "Q 13.875 18.65625 15.796875 14.5 \n",
       "Q 17.71875 10.359375 21.1875 8.171875 \n",
       "Q 24.65625 6 28.46875 6 \n",
       "Q 34.03125 6 38.03125 10.484375 \n",
       "Q 42.046875 14.984375 42.046875 22.703125 \n",
       "Q 42.046875 30.125 38.078125 34.390625 \n",
       "Q 34.125 38.671875 28.125 38.671875 \n",
       "Q 22.171875 38.671875 18.015625 34.390625 \n",
       "Q 13.875 30.125 13.875 23.1875 \n",
       "\" id=\"ArialMT-36\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(220.890526 456.237812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_5\">\n",
       "     <g id=\"line2d_5\"/>\n",
       "     <g id=\"text_5\">\n",
       "      <!-- 0.8 -->\n",
       "      <defs>\n",
       "       <path d=\"M 17.671875 38.8125 \n",
       "Q 12.203125 40.828125 9.5625 44.53125 \n",
       "Q 6.9375 48.25 6.9375 53.421875 \n",
       "Q 6.9375 61.234375 12.546875 66.546875 \n",
       "Q 18.171875 71.875 27.484375 71.875 \n",
       "Q 36.859375 71.875 42.578125 66.421875 \n",
       "Q 48.296875 60.984375 48.296875 53.171875 \n",
       "Q 48.296875 48.1875 45.671875 44.5 \n",
       "Q 43.0625 40.828125 37.75 38.8125 \n",
       "Q 44.34375 36.671875 47.78125 31.875 \n",
       "Q 51.21875 27.09375 51.21875 20.453125 \n",
       "Q 51.21875 11.28125 44.71875 5.03125 \n",
       "Q 38.234375 -1.21875 27.640625 -1.21875 \n",
       "Q 17.046875 -1.21875 10.546875 5.046875 \n",
       "Q 4.046875 11.328125 4.046875 20.703125 \n",
       "Q 4.046875 27.6875 7.59375 32.390625 \n",
       "Q 11.140625 37.109375 17.671875 38.8125 \n",
       "M 15.921875 53.71875 \n",
       "Q 15.921875 48.640625 19.1875 45.40625 \n",
       "Q 22.46875 42.1875 27.6875 42.1875 \n",
       "Q 32.765625 42.1875 36.015625 45.375 \n",
       "Q 39.265625 48.578125 39.265625 53.21875 \n",
       "Q 39.265625 58.0625 35.90625 61.359375 \n",
       "Q 32.5625 64.65625 27.59375 64.65625 \n",
       "Q 22.5625 64.65625 19.234375 61.421875 \n",
       "Q 15.921875 58.203125 15.921875 53.71875 \n",
       "M 13.09375 20.65625 \n",
       "Q 13.09375 16.890625 14.875 13.375 \n",
       "Q 16.65625 9.859375 20.171875 7.921875 \n",
       "Q 23.6875 6 27.734375 6 \n",
       "Q 34.03125 6 38.125 10.046875 \n",
       "Q 42.234375 14.109375 42.234375 20.359375 \n",
       "Q 42.234375 26.703125 38.015625 30.859375 \n",
       "Q 33.796875 35.015625 27.4375 35.015625 \n",
       "Q 21.234375 35.015625 17.15625 30.90625 \n",
       "Q 13.09375 26.8125 13.09375 20.65625 \n",
       "\" id=\"ArialMT-38\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(274.999616 456.237812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-38\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_6\">\n",
       "     <g id=\"line2d_6\"/>\n",
       "     <g id=\"text_6\">\n",
       "      <!-- 1.0 -->\n",
       "      <defs>\n",
       "       <path d=\"M 37.25 0 \n",
       "L 28.46875 0 \n",
       "L 28.46875 56 \n",
       "Q 25.296875 52.984375 20.140625 49.953125 \n",
       "Q 14.984375 46.921875 10.890625 45.40625 \n",
       "L 10.890625 53.90625 \n",
       "Q 18.265625 57.375 23.78125 62.296875 \n",
       "Q 29.296875 67.234375 31.59375 71.875 \n",
       "L 37.25 71.875 \n",
       "z\n",
       "\" id=\"ArialMT-31\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(329.108707 456.237812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-31\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_7\">\n",
       "     <g id=\"line2d_7\"/>\n",
       "     <g id=\"text_7\">\n",
       "      <!-- 1.2 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(383.217798 456.237812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-31\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-32\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_8\">\n",
       "     <g id=\"line2d_8\"/>\n",
       "     <g id=\"text_8\">\n",
       "      <!-- 1.4 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(437.326889 456.237812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-31\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_9\">\n",
       "     <!-- x -->\n",
       "     <defs>\n",
       "      <path d=\"M 0.734375 0 \n",
       "L 19.671875 26.953125 \n",
       "L 2.15625 51.859375 \n",
       "L 13.140625 51.859375 \n",
       "L 21.09375 39.703125 \n",
       "Q 23.34375 36.234375 24.703125 33.890625 \n",
       "Q 26.859375 37.109375 28.65625 39.59375 \n",
       "L 37.40625 51.859375 \n",
       "L 47.90625 51.859375 \n",
       "L 29.984375 27.4375 \n",
       "L 49.265625 0 \n",
       "L 38.484375 0 \n",
       "L 27.828125 16.109375 \n",
       "L 25 20.453125 \n",
       "L 11.375 0 \n",
       "z\n",
       "\" id=\"ArialMT-78\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(265.672344 470.098906)scale(0.11 -0.11)\">\n",
       "      <use xlink:href=\"#ArialMT-78\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_2\">\n",
       "    <g id=\"ytick_1\">\n",
       "     <g id=\"line2d_9\"/>\n",
       "     <g id=\"text_10\">\n",
       "      <!-- −14 -->\n",
       "      <defs>\n",
       "       <path d=\"M 52.828125 31.203125 \n",
       "L 5.5625 31.203125 \n",
       "L 5.5625 39.40625 \n",
       "L 52.828125 39.40625 \n",
       "z\n",
       "\" id=\"ArialMT-2212\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(21.259844 440.011114)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-2212\"/>\n",
       "       <use x=\"58.398438\" xlink:href=\"#ArialMT-31\"/>\n",
       "       <use x=\"114.013672\" xlink:href=\"#ArialMT-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_2\">\n",
       "     <g id=\"line2d_10\"/>\n",
       "     <g id=\"text_11\">\n",
       "      <!-- −12 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(21.259844 383.533192)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-2212\"/>\n",
       "       <use x=\"58.398438\" xlink:href=\"#ArialMT-31\"/>\n",
       "       <use x=\"114.013672\" xlink:href=\"#ArialMT-32\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_3\">\n",
       "     <g id=\"line2d_11\"/>\n",
       "     <g id=\"text_12\">\n",
       "      <!-- −10 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(21.259844 327.05527)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-2212\"/>\n",
       "       <use x=\"58.398438\" xlink:href=\"#ArialMT-31\"/>\n",
       "       <use x=\"114.013672\" xlink:href=\"#ArialMT-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_4\">\n",
       "     <g id=\"line2d_12\"/>\n",
       "     <g id=\"text_13\">\n",
       "      <!-- −8 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(26.820781 270.577348)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-2212\"/>\n",
       "       <use x=\"58.398438\" xlink:href=\"#ArialMT-38\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_5\">\n",
       "     <g id=\"line2d_13\"/>\n",
       "     <g id=\"text_14\">\n",
       "      <!-- −6 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(26.820781 214.099426)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-2212\"/>\n",
       "       <use x=\"58.398438\" xlink:href=\"#ArialMT-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_6\">\n",
       "     <g id=\"line2d_14\"/>\n",
       "     <g id=\"text_15\">\n",
       "      <!-- −4 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(26.820781 157.621504)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-2212\"/>\n",
       "       <use x=\"58.398438\" xlink:href=\"#ArialMT-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_7\">\n",
       "     <g id=\"line2d_15\"/>\n",
       "     <g id=\"text_16\">\n",
       "      <!-- −2 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(26.820781 101.143582)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-2212\"/>\n",
       "       <use x=\"58.398438\" xlink:href=\"#ArialMT-32\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_8\">\n",
       "     <g id=\"line2d_16\"/>\n",
       "     <g id=\"text_17\">\n",
       "      <!-- 0 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(32.661406 44.665659)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_18\">\n",
       "     <!-- bracket -->\n",
       "     <defs>\n",
       "      <path d=\"M 14.703125 0 \n",
       "L 6.546875 0 \n",
       "L 6.546875 71.578125 \n",
       "L 15.328125 71.578125 \n",
       "L 15.328125 46.046875 \n",
       "Q 20.90625 53.03125 29.546875 53.03125 \n",
       "Q 34.328125 53.03125 38.59375 51.09375 \n",
       "Q 42.875 49.171875 45.625 45.671875 \n",
       "Q 48.390625 42.1875 49.953125 37.25 \n",
       "Q 51.515625 32.328125 51.515625 26.703125 \n",
       "Q 51.515625 13.375 44.921875 6.09375 \n",
       "Q 38.328125 -1.171875 29.109375 -1.171875 \n",
       "Q 19.921875 -1.171875 14.703125 6.5 \n",
       "z\n",
       "M 14.59375 26.3125 \n",
       "Q 14.59375 17 17.140625 12.84375 \n",
       "Q 21.296875 6.0625 28.375 6.0625 \n",
       "Q 34.125 6.0625 38.328125 11.0625 \n",
       "Q 42.53125 16.0625 42.53125 25.984375 \n",
       "Q 42.53125 36.140625 38.5 40.96875 \n",
       "Q 34.46875 45.796875 28.765625 45.796875 \n",
       "Q 23 45.796875 18.796875 40.796875 \n",
       "Q 14.59375 35.796875 14.59375 26.3125 \n",
       "\" id=\"ArialMT-62\"/>\n",
       "      <path d=\"M 6.5 0 \n",
       "L 6.5 51.859375 \n",
       "L 14.40625 51.859375 \n",
       "L 14.40625 44 \n",
       "Q 17.4375 49.515625 20 51.265625 \n",
       "Q 22.5625 53.03125 25.640625 53.03125 \n",
       "Q 30.078125 53.03125 34.671875 50.203125 \n",
       "L 31.640625 42.046875 \n",
       "Q 28.421875 43.953125 25.203125 43.953125 \n",
       "Q 22.3125 43.953125 20.015625 42.21875 \n",
       "Q 17.71875 40.484375 16.75 37.40625 \n",
       "Q 15.28125 32.71875 15.28125 27.15625 \n",
       "L 15.28125 0 \n",
       "z\n",
       "\" id=\"ArialMT-72\"/>\n",
       "      <path d=\"M 40.4375 6.390625 \n",
       "Q 35.546875 2.25 31.03125 0.53125 \n",
       "Q 26.515625 -1.171875 21.34375 -1.171875 \n",
       "Q 12.796875 -1.171875 8.203125 3 \n",
       "Q 3.609375 7.171875 3.609375 13.671875 \n",
       "Q 3.609375 17.484375 5.34375 20.625 \n",
       "Q 7.078125 23.78125 9.890625 25.6875 \n",
       "Q 12.703125 27.59375 16.21875 28.5625 \n",
       "Q 18.796875 29.25 24.03125 29.890625 \n",
       "Q 34.671875 31.15625 39.703125 32.90625 \n",
       "Q 39.75 34.71875 39.75 35.203125 \n",
       "Q 39.75 40.578125 37.25 42.78125 \n",
       "Q 33.890625 45.75 27.25 45.75 \n",
       "Q 21.046875 45.75 18.09375 43.578125 \n",
       "Q 15.140625 41.40625 13.71875 35.890625 \n",
       "L 5.125 37.0625 \n",
       "Q 6.296875 42.578125 8.984375 45.96875 \n",
       "Q 11.671875 49.359375 16.75 51.1875 \n",
       "Q 21.828125 53.03125 28.515625 53.03125 \n",
       "Q 35.15625 53.03125 39.296875 51.46875 \n",
       "Q 43.453125 49.90625 45.40625 47.53125 \n",
       "Q 47.359375 45.171875 48.140625 41.546875 \n",
       "Q 48.578125 39.3125 48.578125 33.453125 \n",
       "L 48.578125 21.734375 \n",
       "Q 48.578125 9.46875 49.140625 6.21875 \n",
       "Q 49.703125 2.984375 51.375 0 \n",
       "L 42.1875 0 \n",
       "Q 40.828125 2.734375 40.4375 6.390625 \n",
       "M 39.703125 26.03125 \n",
       "Q 34.90625 24.078125 25.34375 22.703125 \n",
       "Q 19.921875 21.921875 17.671875 20.9375 \n",
       "Q 15.4375 19.96875 14.203125 18.09375 \n",
       "Q 12.984375 16.21875 12.984375 13.921875 \n",
       "Q 12.984375 10.40625 15.640625 8.0625 \n",
       "Q 18.3125 5.71875 23.4375 5.71875 \n",
       "Q 28.515625 5.71875 32.46875 7.9375 \n",
       "Q 36.421875 10.15625 38.28125 14.015625 \n",
       "Q 39.703125 17 39.703125 22.796875 \n",
       "z\n",
       "\" id=\"ArialMT-61\"/>\n",
       "      <path d=\"M 40.4375 19 \n",
       "L 49.078125 17.875 \n",
       "Q 47.65625 8.9375 41.8125 3.875 \n",
       "Q 35.984375 -1.171875 27.484375 -1.171875 \n",
       "Q 16.84375 -1.171875 10.375 5.78125 \n",
       "Q 3.90625 12.75 3.90625 25.734375 \n",
       "Q 3.90625 34.125 6.6875 40.421875 \n",
       "Q 9.46875 46.734375 15.15625 49.875 \n",
       "Q 20.84375 53.03125 27.546875 53.03125 \n",
       "Q 35.984375 53.03125 41.359375 48.75 \n",
       "Q 46.734375 44.484375 48.25 36.625 \n",
       "L 39.703125 35.296875 \n",
       "Q 38.484375 40.53125 35.375 43.15625 \n",
       "Q 32.28125 45.796875 27.875 45.796875 \n",
       "Q 21.234375 45.796875 17.078125 41.03125 \n",
       "Q 12.9375 36.28125 12.9375 25.984375 \n",
       "Q 12.9375 15.53125 16.9375 10.796875 \n",
       "Q 20.953125 6.0625 27.390625 6.0625 \n",
       "Q 32.5625 6.0625 36.03125 9.234375 \n",
       "Q 39.5 12.40625 40.4375 19 \n",
       "\" id=\"ArialMT-63\"/>\n",
       "      <path d=\"M 6.640625 0 \n",
       "L 6.640625 71.578125 \n",
       "L 15.4375 71.578125 \n",
       "L 15.4375 30.765625 \n",
       "L 36.234375 51.859375 \n",
       "L 47.609375 51.859375 \n",
       "L 27.78125 32.625 \n",
       "L 49.609375 0 \n",
       "L 38.765625 0 \n",
       "L 21.625 26.515625 \n",
       "L 15.4375 20.5625 \n",
       "L 15.4375 0 \n",
       "z\n",
       "\" id=\"ArialMT-6b\"/>\n",
       "      <path d=\"M 42.09375 16.703125 \n",
       "L 51.171875 15.578125 \n",
       "Q 49.03125 7.625 43.21875 3.21875 \n",
       "Q 37.40625 -1.171875 28.375 -1.171875 \n",
       "Q 17 -1.171875 10.328125 5.828125 \n",
       "Q 3.65625 12.84375 3.65625 25.484375 \n",
       "Q 3.65625 38.578125 10.390625 45.796875 \n",
       "Q 17.140625 53.03125 27.875 53.03125 \n",
       "Q 38.28125 53.03125 44.875 45.953125 \n",
       "Q 51.46875 38.875 51.46875 26.03125 \n",
       "Q 51.46875 25.25 51.421875 23.6875 \n",
       "L 12.75 23.6875 \n",
       "Q 13.234375 15.140625 17.578125 10.59375 \n",
       "Q 21.921875 6.0625 28.421875 6.0625 \n",
       "Q 33.25 6.0625 36.671875 8.59375 \n",
       "Q 40.09375 11.140625 42.09375 16.703125 \n",
       "M 13.234375 30.90625 \n",
       "L 42.1875 30.90625 \n",
       "Q 41.609375 37.453125 38.875 40.71875 \n",
       "Q 34.671875 45.796875 27.984375 45.796875 \n",
       "Q 21.921875 45.796875 17.796875 41.75 \n",
       "Q 13.671875 37.703125 13.234375 30.90625 \n",
       "\" id=\"ArialMT-65\"/>\n",
       "      <path d=\"M 25.78125 7.859375 \n",
       "L 27.046875 0.09375 \n",
       "Q 23.34375 -0.6875 20.40625 -0.6875 \n",
       "Q 15.625 -0.6875 12.984375 0.828125 \n",
       "Q 10.359375 2.34375 9.28125 4.8125 \n",
       "Q 8.203125 7.28125 8.203125 15.1875 \n",
       "L 8.203125 45.015625 \n",
       "L 1.765625 45.015625 \n",
       "L 1.765625 51.859375 \n",
       "L 8.203125 51.859375 \n",
       "L 8.203125 64.703125 \n",
       "L 16.9375 69.96875 \n",
       "L 16.9375 51.859375 \n",
       "L 25.78125 51.859375 \n",
       "L 25.78125 45.015625 \n",
       "L 16.9375 45.015625 \n",
       "L 16.9375 14.703125 \n",
       "Q 16.9375 10.9375 17.40625 9.859375 \n",
       "Q 17.875 8.796875 18.921875 8.15625 \n",
       "Q 19.96875 7.515625 21.921875 7.515625 \n",
       "Q 23.390625 7.515625 25.78125 7.859375 \n",
       "\" id=\"ArialMT-74\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(15.073594 242.674844)rotate(-90)scale(0.11 -0.11)\">\n",
       "      <use xlink:href=\"#ArialMT-62\"/>\n",
       "      <use x=\"55.615234\" xlink:href=\"#ArialMT-72\"/>\n",
       "      <use x=\"88.916016\" xlink:href=\"#ArialMT-61\"/>\n",
       "      <use x=\"144.53125\" xlink:href=\"#ArialMT-63\"/>\n",
       "      <use x=\"194.53125\" xlink:href=\"#ArialMT-6b\"/>\n",
       "      <use x=\"244.53125\" xlink:href=\"#ArialMT-65\"/>\n",
       "      <use x=\"300.146484\" xlink:href=\"#ArialMT-74\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"line2d_17\">\n",
       "    <path clip-path=\"url(#p1e53741ca2)\" d=\"M 65.513253 125.803636 \n",
       "L 69.612426 124.94791 \n",
       "L 73.7116 124.092184 \n",
       "L 77.810774 123.236458 \n",
       "L 81.909947 122.380732 \n",
       "L 86.009121 121.525006 \n",
       "L 90.108294 120.66928 \n",
       "L 94.207468 119.813554 \n",
       "L 98.306641 118.957828 \n",
       "L 102.405815 118.102102 \n",
       "L 106.504988 117.246375 \n",
       "L 110.604162 116.390649 \n",
       "L 114.703335 115.534923 \n",
       "L 118.802509 114.679197 \n",
       "L 122.901683 113.823471 \n",
       "L 127.000856 112.967745 \n",
       "L 131.10003 112.112019 \n",
       "L 135.199203 111.256293 \n",
       "L 139.298377 110.400567 \n",
       "L 143.39755 109.544841 \n",
       "L 147.496724 108.689115 \n",
       "L 151.595897 107.833388 \n",
       "L 155.695071 106.977662 \n",
       "L 159.794245 106.121936 \n",
       "L 163.893418 105.26621 \n",
       "L 167.992592 104.410484 \n",
       "L 172.091765 103.554758 \n",
       "L 176.190939 102.699032 \n",
       "L 180.290112 101.843306 \n",
       "L 184.389286 100.98758 \n",
       "L 188.488459 100.131854 \n",
       "L 192.587633 99.276128 \n",
       "L 196.686807 98.420401 \n",
       "L 200.78598 97.564675 \n",
       "L 204.885154 96.708949 \n",
       "L 208.984327 95.853223 \n",
       "L 213.083501 94.997497 \n",
       "L 217.182674 94.141771 \n",
       "L 221.281848 93.286045 \n",
       "L 225.381021 92.430319 \n",
       "L 229.480195 91.574593 \n",
       "L 233.579369 90.718867 \n",
       "L 237.678542 89.86314 \n",
       "L 241.777716 89.007414 \n",
       "L 245.876889 88.151688 \n",
       "L 249.976063 87.295962 \n",
       "L 254.075236 86.440236 \n",
       "L 258.17441 85.58451 \n",
       "L 262.273583 84.728784 \n",
       "L 266.372757 83.873058 \n",
       "L 270.471931 83.017332 \n",
       "L 274.571104 82.161606 \n",
       "L 278.670278 81.30588 \n",
       "L 282.769451 80.450153 \n",
       "L 286.868625 79.594427 \n",
       "L 290.967798 78.738701 \n",
       "L 295.066972 77.882975 \n",
       "L 299.166145 77.027249 \n",
       "L 303.265319 76.171523 \n",
       "L 307.364493 75.315797 \n",
       "L 311.463666 74.460071 \n",
       "L 315.56284 73.604345 \n",
       "L 319.662013 72.748619 \n",
       "L 323.761187 71.892893 \n",
       "L 327.86036 71.037166 \n",
       "L 331.959534 70.18144 \n",
       "L 336.058707 69.325714 \n",
       "L 340.157881 68.469988 \n",
       "L 344.257054 67.614262 \n",
       "L 348.356228 66.758536 \n",
       "L 352.455402 65.90281 \n",
       "L 356.554575 65.047084 \n",
       "L 360.653749 64.191358 \n",
       "L 364.752922 63.335632 \n",
       "L 368.852096 62.479906 \n",
       "L 372.951269 61.624179 \n",
       "L 377.050443 60.768453 \n",
       "L 381.149616 59.912727 \n",
       "L 385.24879 59.057001 \n",
       "L 389.347964 58.201275 \n",
       "L 393.447137 57.345549 \n",
       "L 397.546311 56.489823 \n",
       "L 401.645484 55.634097 \n",
       "L 405.744658 54.778371 \n",
       "L 409.843831 53.922645 \n",
       "L 413.943005 53.066919 \n",
       "L 418.042178 52.211192 \n",
       "L 422.141352 51.355466 \n",
       "L 426.240526 50.49974 \n",
       "L 430.339699 49.644014 \n",
       "L 434.438873 48.788288 \n",
       "L 438.538046 47.932562 \n",
       "L 442.63722 47.076836 \n",
       "L 446.736393 46.22111 \n",
       "L 450.835567 45.365384 \n",
       "L 454.93474 44.509658 \n",
       "L 459.033914 43.653932 \n",
       "L 463.133088 42.798205 \n",
       "L 467.232261 41.942479 \n",
       "L 471.331435 41.086753 \n",
       "\" style=\"fill:none;stroke:#4c72b0;stroke-linecap:round;stroke-width:1.75;\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_18\">\n",
       "    <path clip-path=\"url(#p1e53741ca2)\" d=\"M 65.513253 154.042597 \n",
       "L 69.612426 152.759008 \n",
       "L 73.7116 151.475419 \n",
       "L 77.810774 150.19183 \n",
       "L 81.909947 148.908241 \n",
       "L 86.009121 147.624652 \n",
       "L 90.108294 146.341063 \n",
       "L 94.207468 145.057473 \n",
       "L 98.306641 143.773884 \n",
       "L 102.405815 142.490295 \n",
       "L 106.504988 141.206706 \n",
       "L 110.604162 139.923117 \n",
       "L 114.703335 138.639528 \n",
       "L 118.802509 137.355939 \n",
       "L 122.901683 136.072349 \n",
       "L 127.000856 134.78876 \n",
       "L 131.10003 133.505171 \n",
       "L 135.199203 132.221582 \n",
       "L 139.298377 130.937993 \n",
       "L 143.39755 129.654404 \n",
       "L 147.496724 128.370815 \n",
       "L 151.595897 127.087226 \n",
       "L 155.695071 125.803636 \n",
       "L 159.794245 124.520047 \n",
       "L 163.893418 123.236458 \n",
       "L 167.992592 121.952869 \n",
       "L 172.091765 120.66928 \n",
       "L 176.190939 119.385691 \n",
       "L 180.290112 118.102102 \n",
       "L 184.389286 116.818512 \n",
       "L 188.488459 115.534923 \n",
       "L 192.587633 114.251334 \n",
       "L 196.686807 112.967745 \n",
       "L 200.78598 111.684156 \n",
       "L 204.885154 110.400567 \n",
       "L 208.984327 109.116978 \n",
       "L 213.083501 107.833388 \n",
       "L 217.182674 106.549799 \n",
       "L 221.281848 105.26621 \n",
       "L 225.381021 103.982621 \n",
       "L 229.480195 102.699032 \n",
       "L 233.579369 101.415443 \n",
       "L 237.678542 100.131854 \n",
       "L 241.777716 98.848264 \n",
       "L 245.876889 97.564675 \n",
       "L 249.976063 96.281086 \n",
       "L 254.075236 94.997497 \n",
       "L 258.17441 93.713908 \n",
       "L 262.273583 92.430319 \n",
       "L 266.372757 91.14673 \n",
       "L 270.471931 89.86314 \n",
       "L 274.571104 88.579551 \n",
       "L 278.670278 87.295962 \n",
       "L 282.769451 86.012373 \n",
       "L 286.868625 84.728784 \n",
       "L 290.967798 83.445195 \n",
       "L 295.066972 82.161606 \n",
       "L 299.166145 80.878017 \n",
       "L 303.265319 79.594427 \n",
       "L 307.364493 78.310838 \n",
       "L 311.463666 77.027249 \n",
       "L 315.56284 75.74366 \n",
       "L 319.662013 74.460071 \n",
       "L 323.761187 73.176482 \n",
       "L 327.86036 71.892893 \n",
       "L 331.959534 70.609303 \n",
       "L 336.058707 69.325714 \n",
       "L 340.157881 68.042125 \n",
       "L 344.257054 66.758536 \n",
       "L 348.356228 65.474947 \n",
       "L 352.455402 64.191358 \n",
       "L 356.554575 62.907769 \n",
       "L 360.653749 61.624179 \n",
       "L 364.752922 60.34059 \n",
       "L 368.852096 59.057001 \n",
       "L 372.951269 57.773412 \n",
       "L 377.050443 56.489823 \n",
       "L 381.149616 55.206234 \n",
       "L 385.24879 53.922645 \n",
       "L 389.347964 52.639055 \n",
       "L 393.447137 51.355466 \n",
       "L 397.546311 50.071877 \n",
       "L 401.645484 48.788288 \n",
       "L 405.744658 47.504699 \n",
       "L 409.843831 46.22111 \n",
       "L 413.943005 44.937521 \n",
       "L 418.042178 43.653932 \n",
       "L 422.141352 42.370342 \n",
       "L 426.240526 41.086753 \n",
       "L 430.339699 39.803164 \n",
       "L 434.438873 38.519575 \n",
       "L 438.538046 37.235986 \n",
       "L 442.63722 35.952397 \n",
       "L 446.736393 34.668808 \n",
       "L 450.835567 33.385218 \n",
       "L 454.93474 32.101629 \n",
       "L 459.033914 30.81804 \n",
       "L 463.133088 29.534451 \n",
       "L 467.232261 28.250862 \n",
       "L 471.331435 26.967273 \n",
       "\" style=\"fill:none;stroke:#55a868;stroke-linecap:round;stroke-width:1.75;\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_19\">\n",
       "    <path clip-path=\"url(#p1e53741ca2)\" d=\"M 65.513253 97.564675 \n",
       "L 69.612426 97.136812 \n",
       "L 73.7116 96.708949 \n",
       "L 77.810774 96.281086 \n",
       "L 81.909947 95.853223 \n",
       "L 86.009121 95.42536 \n",
       "L 90.108294 94.997497 \n",
       "L 94.207468 94.569634 \n",
       "L 98.306641 94.141771 \n",
       "L 102.405815 93.713908 \n",
       "L 106.504988 93.286045 \n",
       "L 110.604162 92.858182 \n",
       "L 114.703335 92.430319 \n",
       "L 118.802509 92.002456 \n",
       "L 122.901683 91.574593 \n",
       "L 127.000856 91.14673 \n",
       "L 131.10003 90.718867 \n",
       "L 135.199203 90.291004 \n",
       "L 139.298377 89.86314 \n",
       "L 143.39755 89.435277 \n",
       "L 147.496724 89.007414 \n",
       "L 151.595897 88.579551 \n",
       "L 155.695071 88.151688 \n",
       "L 159.794245 87.723825 \n",
       "L 163.893418 87.295962 \n",
       "L 167.992592 86.868099 \n",
       "L 172.091765 86.440236 \n",
       "L 176.190939 86.012373 \n",
       "L 180.290112 85.58451 \n",
       "L 184.389286 85.156647 \n",
       "L 188.488459 84.728784 \n",
       "L 192.587633 84.300921 \n",
       "L 196.686807 83.873058 \n",
       "L 200.78598 83.445195 \n",
       "L 204.885154 83.017332 \n",
       "L 208.984327 82.589469 \n",
       "L 213.083501 82.161606 \n",
       "L 217.182674 81.733743 \n",
       "L 221.281848 81.30588 \n",
       "L 225.381021 80.878017 \n",
       "L 229.480195 80.450153 \n",
       "L 233.579369 80.02229 \n",
       "L 237.678542 79.594427 \n",
       "L 241.777716 79.166564 \n",
       "L 245.876889 78.738701 \n",
       "L 249.976063 78.310838 \n",
       "L 254.075236 77.882975 \n",
       "L 258.17441 77.455112 \n",
       "L 262.273583 77.027249 \n",
       "L 266.372757 76.599386 \n",
       "L 270.471931 76.171523 \n",
       "L 274.571104 75.74366 \n",
       "L 278.670278 75.315797 \n",
       "L 282.769451 74.887934 \n",
       "L 286.868625 74.460071 \n",
       "L 290.967798 74.032208 \n",
       "L 295.066972 73.604345 \n",
       "L 299.166145 73.176482 \n",
       "L 303.265319 72.748619 \n",
       "L 307.364493 72.320756 \n",
       "L 311.463666 71.892893 \n",
       "L 315.56284 71.46503 \n",
       "L 319.662013 71.037166 \n",
       "L 323.761187 70.609303 \n",
       "L 327.86036 70.18144 \n",
       "L 331.959534 69.753577 \n",
       "L 336.058707 69.325714 \n",
       "L 340.157881 68.897851 \n",
       "L 344.257054 68.469988 \n",
       "L 348.356228 68.042125 \n",
       "L 352.455402 67.614262 \n",
       "L 356.554575 67.186399 \n",
       "L 360.653749 66.758536 \n",
       "L 364.752922 66.330673 \n",
       "L 368.852096 65.90281 \n",
       "L 372.951269 65.474947 \n",
       "L 377.050443 65.047084 \n",
       "L 381.149616 64.619221 \n",
       "L 385.24879 64.191358 \n",
       "L 389.347964 63.763495 \n",
       "L 393.447137 63.335632 \n",
       "L 397.546311 62.907769 \n",
       "L 401.645484 62.479906 \n",
       "L 405.744658 62.052043 \n",
       "L 409.843831 61.624179 \n",
       "L 413.943005 61.196316 \n",
       "L 418.042178 60.768453 \n",
       "L 422.141352 60.34059 \n",
       "L 426.240526 59.912727 \n",
       "L 430.339699 59.484864 \n",
       "L 434.438873 59.057001 \n",
       "L 438.538046 58.629138 \n",
       "L 442.63722 58.201275 \n",
       "L 446.736393 57.773412 \n",
       "L 450.835567 57.345549 \n",
       "L 454.93474 56.917686 \n",
       "L 459.033914 56.489823 \n",
       "L 463.133088 56.06196 \n",
       "L 467.232261 55.634097 \n",
       "L 471.331435 55.206234 \n",
       "\" style=\"fill:none;stroke:#c44e52;stroke-linecap:round;stroke-width:1.75;\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_20\">\n",
       "    <path clip-path=\"url(#p1e53741ca2)\" d=\"M 65.513253 379.954286 \n",
       "L 69.612426 372.758407 \n",
       "L 73.7116 365.718115 \n",
       "L 77.810774 358.83341 \n",
       "L 81.909947 352.104291 \n",
       "L 86.009121 345.530759 \n",
       "L 90.108294 339.112813 \n",
       "L 94.207468 332.850454 \n",
       "L 98.306641 326.743681 \n",
       "L 102.405815 320.792495 \n",
       "L 106.504988 314.996896 \n",
       "L 110.604162 309.356883 \n",
       "L 114.703335 303.872457 \n",
       "L 118.802509 298.543617 \n",
       "L 122.901683 293.370364 \n",
       "L 127.000856 288.352697 \n",
       "L 131.10003 283.490617 \n",
       "L 135.199203 278.784124 \n",
       "L 139.298377 274.233217 \n",
       "L 143.39755 269.837896 \n",
       "L 147.496724 265.598162 \n",
       "L 151.595897 261.514015 \n",
       "L 155.695071 257.585455 \n",
       "L 159.794245 253.81248 \n",
       "L 163.893418 250.195093 \n",
       "L 167.992592 246.733292 \n",
       "L 172.091765 243.427077 \n",
       "L 176.190939 240.27645 \n",
       "L 180.290112 237.281408 \n",
       "L 184.389286 234.441953 \n",
       "L 188.488459 231.758085 \n",
       "L 192.587633 229.229804 \n",
       "L 196.686807 226.857109 \n",
       "L 200.78598 224.64 \n",
       "L 204.885154 222.578478 \n",
       "L 208.984327 220.672543 \n",
       "L 213.083501 218.922194 \n",
       "L 217.182674 217.327432 \n",
       "L 221.281848 215.888256 \n",
       "L 225.381021 214.604667 \n",
       "L 229.480195 213.476664 \n",
       "L 233.579369 212.504248 \n",
       "L 237.678542 211.687419 \n",
       "L 241.777716 211.026176 \n",
       "L 245.876889 210.520519 \n",
       "L 249.976063 210.17045 \n",
       "L 254.075236 209.975967 \n",
       "L 258.17441 209.93707 \n",
       "L 262.273583 210.05376 \n",
       "L 266.372757 210.326036 \n",
       "L 270.471931 210.753899 \n",
       "L 274.571104 211.337349 \n",
       "L 278.670278 212.076385 \n",
       "L 282.769451 212.971008 \n",
       "L 286.868625 214.021217 \n",
       "L 290.967798 215.227013 \n",
       "L 295.066972 216.588395 \n",
       "L 299.166145 218.105364 \n",
       "L 303.265319 219.77792 \n",
       "L 307.364493 221.606062 \n",
       "L 311.463666 223.589791 \n",
       "L 315.56284 225.729106 \n",
       "L 319.662013 228.024008 \n",
       "L 323.761187 230.474496 \n",
       "L 327.86036 233.080571 \n",
       "L 331.959534 235.842232 \n",
       "L 336.058707 238.759481 \n",
       "L 340.157881 241.832315 \n",
       "L 344.257054 245.060736 \n",
       "L 348.356228 248.444744 \n",
       "L 352.455402 251.984338 \n",
       "L 356.554575 255.679519 \n",
       "L 360.653749 259.530287 \n",
       "L 364.752922 263.536641 \n",
       "L 368.852096 267.698581 \n",
       "L 372.951269 272.016108 \n",
       "L 377.050443 276.489222 \n",
       "L 381.149616 281.117922 \n",
       "L 385.24879 285.902209 \n",
       "L 389.347964 290.842082 \n",
       "L 393.447137 295.937542 \n",
       "L 397.546311 301.188589 \n",
       "L 401.645484 306.595222 \n",
       "L 405.744658 312.157441 \n",
       "L 409.843831 317.875247 \n",
       "L 413.943005 323.74864 \n",
       "L 418.042178 329.777619 \n",
       "L 422.141352 335.962185 \n",
       "L 426.240526 342.302338 \n",
       "L 430.339699 348.798077 \n",
       "L 434.438873 355.449402 \n",
       "L 438.538046 362.256314 \n",
       "L 442.63722 369.218813 \n",
       "L 446.736393 376.336898 \n",
       "L 450.835567 383.61057 \n",
       "L 454.93474 391.039828 \n",
       "L 459.033914 398.624673 \n",
       "L 463.133088 406.365105 \n",
       "L 467.232261 414.261123 \n",
       "L 471.331435 422.312727 \n",
       "\" style=\"fill:none;stroke:#8172b2;stroke-linecap:round;stroke-width:1.75;\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_21\">\n",
       "    <path clip-path=\"url(#p1e53741ca2)\" d=\"M 256.486515 442.08 \n",
       "L 256.486515 7.2 \n",
       "\" style=\"fill:none;stroke:#ff0000;stroke-linecap:round;stroke-width:1.75;\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_22\">\n",
       "    <path clip-path=\"url(#p1e53741ca2)\" d=\"M 336.058707 442.08 \n",
       "L 336.058707 7.2 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:round;stroke-width:1.75;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_3\">\n",
       "    <path d=\"M 45.222344 442.08 \n",
       "L 45.222344 7.2 \n",
       "\" style=\"fill:none;stroke:#262626;stroke-linecap:square;stroke-linejoin:miter;stroke-width:1.25;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_4\">\n",
       "    <path d=\"M 491.622344 442.08 \n",
       "L 491.622344 7.2 \n",
       "\" style=\"fill:none;stroke:#262626;stroke-linecap:square;stroke-linejoin:miter;stroke-width:1.25;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_5\">\n",
       "    <path d=\"M 45.222344 442.08 \n",
       "L 491.622344 442.08 \n",
       "\" style=\"fill:none;stroke:#262626;stroke-linecap:square;stroke-linejoin:miter;stroke-width:1.25;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_6\">\n",
       "    <path d=\"M 45.222344 7.2 \n",
       "L 491.622344 7.2 \n",
       "\" style=\"fill:none;stroke:#262626;stroke-linecap:square;stroke-linejoin:miter;stroke-width:1.25;\"/>\n",
       "   </g>\n",
       "   <g id=\"legend_1\">\n",
       "    <g id=\"line2d_23\">\n",
       "     <path d=\"M 411.280156 188.125156 \n",
       "L 431.280156 188.125156 \n",
       "\" style=\"fill:none;stroke:#4c72b0;stroke-linecap:round;stroke-width:1.75;\"/>\n",
       "    </g>\n",
       "    <g id=\"line2d_24\"/>\n",
       "    <g id=\"text_19\">\n",
       "     <!-- (2x-3) -->\n",
       "     <defs>\n",
       "      <path d=\"M 23.390625 -21.046875 \n",
       "Q 16.109375 -11.859375 11.078125 0.4375 \n",
       "Q 6.0625 12.75 6.0625 25.921875 \n",
       "Q 6.0625 37.546875 9.8125 48.1875 \n",
       "Q 14.203125 60.546875 23.390625 72.796875 \n",
       "L 29.6875 72.796875 \n",
       "Q 23.78125 62.640625 21.875 58.296875 \n",
       "Q 18.890625 51.5625 17.1875 44.234375 \n",
       "Q 15.09375 35.109375 15.09375 25.875 \n",
       "Q 15.09375 2.390625 29.6875 -21.046875 \n",
       "z\n",
       "\" id=\"ArialMT-28\"/>\n",
       "      <path d=\"M 3.171875 21.484375 \n",
       "L 3.171875 30.328125 \n",
       "L 30.171875 30.328125 \n",
       "L 30.171875 21.484375 \n",
       "z\n",
       "\" id=\"ArialMT-2d\"/>\n",
       "      <path d=\"M 4.203125 18.890625 \n",
       "L 12.984375 20.0625 \n",
       "Q 14.5 12.59375 18.140625 9.296875 \n",
       "Q 21.78125 6 27 6 \n",
       "Q 33.203125 6 37.46875 10.296875 \n",
       "Q 41.75 14.59375 41.75 20.953125 \n",
       "Q 41.75 27 37.796875 30.921875 \n",
       "Q 33.84375 34.859375 27.734375 34.859375 \n",
       "Q 25.25 34.859375 21.53125 33.890625 \n",
       "L 22.515625 41.609375 \n",
       "Q 23.390625 41.5 23.921875 41.5 \n",
       "Q 29.546875 41.5 34.03125 44.421875 \n",
       "Q 38.53125 47.359375 38.53125 53.46875 \n",
       "Q 38.53125 58.296875 35.25 61.46875 \n",
       "Q 31.984375 64.65625 26.8125 64.65625 \n",
       "Q 21.6875 64.65625 18.265625 61.421875 \n",
       "Q 14.84375 58.203125 13.875 51.765625 \n",
       "L 5.078125 53.328125 \n",
       "Q 6.6875 62.15625 12.390625 67.015625 \n",
       "Q 18.109375 71.875 26.609375 71.875 \n",
       "Q 32.46875 71.875 37.390625 69.359375 \n",
       "Q 42.328125 66.84375 44.9375 62.5 \n",
       "Q 47.5625 58.15625 47.5625 53.265625 \n",
       "Q 47.5625 48.640625 45.0625 44.828125 \n",
       "Q 42.578125 41.015625 37.703125 38.765625 \n",
       "Q 44.046875 37.3125 47.5625 32.6875 \n",
       "Q 51.078125 28.078125 51.078125 21.140625 \n",
       "Q 51.078125 11.765625 44.234375 5.25 \n",
       "Q 37.40625 -1.265625 26.953125 -1.265625 \n",
       "Q 17.53125 -1.265625 11.296875 4.34375 \n",
       "Q 5.078125 9.96875 4.203125 18.890625 \n",
       "\" id=\"ArialMT-33\"/>\n",
       "      <path d=\"M 12.359375 -21.046875 \n",
       "L 6.0625 -21.046875 \n",
       "Q 20.65625 2.390625 20.65625 25.875 \n",
       "Q 20.65625 35.0625 18.5625 44.09375 \n",
       "Q 16.890625 51.421875 13.921875 58.15625 \n",
       "Q 12.015625 62.546875 6.0625 72.796875 \n",
       "L 12.359375 72.796875 \n",
       "Q 21.53125 60.546875 25.921875 48.1875 \n",
       "Q 29.6875 37.546875 29.6875 25.921875 \n",
       "Q 29.6875 12.75 24.625 0.4375 \n",
       "Q 19.578125 -11.859375 12.359375 -21.046875 \n",
       "\" id=\"ArialMT-29\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(439.280156 191.625156)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#ArialMT-28\"/>\n",
       "      <use x=\"33.300781\" xlink:href=\"#ArialMT-32\"/>\n",
       "      <use x=\"88.916016\" xlink:href=\"#ArialMT-78\"/>\n",
       "      <use x=\"138.916016\" xlink:href=\"#ArialMT-2d\"/>\n",
       "      <use x=\"172.216797\" xlink:href=\"#ArialMT-33\"/>\n",
       "      <use x=\"227.832031\" xlink:href=\"#ArialMT-29\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"line2d_25\">\n",
       "     <path d=\"M 411.280156 202.509531 \n",
       "L 431.280156 202.509531 \n",
       "\" style=\"fill:none;stroke:#55a868;stroke-linecap:round;stroke-width:1.75;\"/>\n",
       "    </g>\n",
       "    <g id=\"line2d_26\"/>\n",
       "    <g id=\"text_20\">\n",
       "     <!-- (3x-4) -->\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(439.280156 206.009531)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#ArialMT-28\"/>\n",
       "      <use x=\"33.300781\" xlink:href=\"#ArialMT-33\"/>\n",
       "      <use x=\"88.916016\" xlink:href=\"#ArialMT-78\"/>\n",
       "      <use x=\"138.916016\" xlink:href=\"#ArialMT-2d\"/>\n",
       "      <use x=\"172.216797\" xlink:href=\"#ArialMT-34\"/>\n",
       "      <use x=\"227.832031\" xlink:href=\"#ArialMT-29\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"line2d_27\">\n",
       "     <path d=\"M 411.280156 216.893906 \n",
       "L 431.280156 216.893906 \n",
       "\" style=\"fill:none;stroke:#c44e52;stroke-linecap:round;stroke-width:1.75;\"/>\n",
       "    </g>\n",
       "    <g id=\"line2d_28\"/>\n",
       "    <g id=\"text_21\">\n",
       "     <!-- (x-2) -->\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(439.280156 220.393906)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#ArialMT-28\"/>\n",
       "      <use x=\"33.300781\" xlink:href=\"#ArialMT-78\"/>\n",
       "      <use x=\"83.300781\" xlink:href=\"#ArialMT-2d\"/>\n",
       "      <use x=\"116.601562\" xlink:href=\"#ArialMT-32\"/>\n",
       "      <use x=\"172.216797\" xlink:href=\"#ArialMT-29\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"line2d_29\">\n",
       "     <path d=\"M 411.280156 231.156406 \n",
       "L 431.280156 231.156406 \n",
       "\" style=\"fill:none;stroke:#8172b2;stroke-linecap:round;stroke-width:1.75;\"/>\n",
       "    </g>\n",
       "    <g id=\"line2d_30\"/>\n",
       "    <g id=\"text_22\">\n",
       "     <!-- total -->\n",
       "     <defs>\n",
       "      <path d=\"M 3.328125 25.921875 \n",
       "Q 3.328125 40.328125 11.328125 47.265625 \n",
       "Q 18.015625 53.03125 27.640625 53.03125 \n",
       "Q 38.328125 53.03125 45.109375 46.015625 \n",
       "Q 51.90625 39.015625 51.90625 26.65625 \n",
       "Q 51.90625 16.65625 48.90625 10.90625 \n",
       "Q 45.90625 5.171875 40.15625 2 \n",
       "Q 34.421875 -1.171875 27.640625 -1.171875 \n",
       "Q 16.75 -1.171875 10.03125 5.8125 \n",
       "Q 3.328125 12.796875 3.328125 25.921875 \n",
       "M 12.359375 25.921875 \n",
       "Q 12.359375 15.96875 16.703125 11.015625 \n",
       "Q 21.046875 6.0625 27.640625 6.0625 \n",
       "Q 34.1875 6.0625 38.53125 11.03125 \n",
       "Q 42.875 16.015625 42.875 26.21875 \n",
       "Q 42.875 35.84375 38.5 40.796875 \n",
       "Q 34.125 45.75 27.640625 45.75 \n",
       "Q 21.046875 45.75 16.703125 40.8125 \n",
       "Q 12.359375 35.890625 12.359375 25.921875 \n",
       "\" id=\"ArialMT-6f\"/>\n",
       "      <path d=\"M 6.390625 0 \n",
       "L 6.390625 71.578125 \n",
       "L 15.1875 71.578125 \n",
       "L 15.1875 0 \n",
       "z\n",
       "\" id=\"ArialMT-6c\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(439.280156 234.656406)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#ArialMT-74\"/>\n",
       "      <use x=\"27.783203\" xlink:href=\"#ArialMT-6f\"/>\n",
       "      <use x=\"83.398438\" xlink:href=\"#ArialMT-74\"/>\n",
       "      <use x=\"111.181641\" xlink:href=\"#ArialMT-61\"/>\n",
       "      <use x=\"166.796875\" xlink:href=\"#ArialMT-6c\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"line2d_31\">\n",
       "     <path d=\"M 411.280156 245.301719 \n",
       "L 431.280156 245.301719 \n",
       "\" style=\"fill:none;stroke:#ff0000;stroke-linecap:round;stroke-width:1.75;\"/>\n",
       "    </g>\n",
       "    <g id=\"line2d_32\"/>\n",
       "    <g id=\"text_23\">\n",
       "     <!-- 12/17 -->\n",
       "     <defs>\n",
       "      <path d=\"M 0 -1.21875 \n",
       "L 20.75 72.796875 \n",
       "L 27.78125 72.796875 \n",
       "L 7.078125 -1.21875 \n",
       "z\n",
       "\" id=\"ArialMT-2f\"/>\n",
       "      <path d=\"M 4.734375 62.203125 \n",
       "L 4.734375 70.65625 \n",
       "L 51.078125 70.65625 \n",
       "L 51.078125 63.8125 \n",
       "Q 44.234375 56.546875 37.515625 44.484375 \n",
       "Q 30.8125 32.421875 27.15625 19.671875 \n",
       "Q 24.515625 10.6875 23.78125 0 \n",
       "L 14.75 0 \n",
       "Q 14.890625 8.453125 18.0625 20.40625 \n",
       "Q 21.234375 32.375 27.171875 43.484375 \n",
       "Q 33.109375 54.59375 39.796875 62.203125 \n",
       "z\n",
       "\" id=\"ArialMT-37\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(439.280156 248.801719)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#ArialMT-31\"/>\n",
       "      <use x=\"55.615234\" xlink:href=\"#ArialMT-32\"/>\n",
       "      <use x=\"111.230469\" xlink:href=\"#ArialMT-2f\"/>\n",
       "      <use x=\"139.013672\" xlink:href=\"#ArialMT-31\"/>\n",
       "      <use x=\"194.628906\" xlink:href=\"#ArialMT-37\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"line2d_33\">\n",
       "     <path d=\"M 411.280156 259.447031 \n",
       "L 431.280156 259.447031 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:round;stroke-width:1.75;\"/>\n",
       "    </g>\n",
       "    <g id=\"line2d_34\"/>\n",
       "    <g id=\"text_24\">\n",
       "     <!-- crossover -->\n",
       "     <defs>\n",
       "      <path d=\"M 3.078125 15.484375 \n",
       "L 11.765625 16.84375 \n",
       "Q 12.5 11.625 15.84375 8.84375 \n",
       "Q 19.1875 6.0625 25.203125 6.0625 \n",
       "Q 31.25 6.0625 34.171875 8.515625 \n",
       "Q 37.109375 10.984375 37.109375 14.3125 \n",
       "Q 37.109375 17.28125 34.515625 19 \n",
       "Q 32.71875 20.171875 25.53125 21.96875 \n",
       "Q 15.875 24.421875 12.140625 26.203125 \n",
       "Q 8.40625 27.984375 6.46875 31.125 \n",
       "Q 4.546875 34.28125 4.546875 38.09375 \n",
       "Q 4.546875 41.546875 6.125 44.5 \n",
       "Q 7.71875 47.46875 10.453125 49.421875 \n",
       "Q 12.5 50.921875 16.03125 51.96875 \n",
       "Q 19.578125 53.03125 23.640625 53.03125 \n",
       "Q 29.734375 53.03125 34.34375 51.265625 \n",
       "Q 38.96875 49.515625 41.15625 46.5 \n",
       "Q 43.359375 43.5 44.1875 38.484375 \n",
       "L 35.59375 37.3125 \n",
       "Q 35.015625 41.3125 32.203125 43.546875 \n",
       "Q 29.390625 45.796875 24.265625 45.796875 \n",
       "Q 18.21875 45.796875 15.625 43.796875 \n",
       "Q 13.03125 41.796875 13.03125 39.109375 \n",
       "Q 13.03125 37.40625 14.109375 36.03125 \n",
       "Q 15.1875 34.625 17.484375 33.6875 \n",
       "Q 18.796875 33.203125 25.25 31.453125 \n",
       "Q 34.578125 28.953125 38.25 27.359375 \n",
       "Q 41.9375 25.78125 44.03125 22.75 \n",
       "Q 46.140625 19.734375 46.140625 15.234375 \n",
       "Q 46.140625 10.84375 43.578125 6.953125 \n",
       "Q 41.015625 3.078125 36.171875 0.953125 \n",
       "Q 31.34375 -1.171875 25.25 -1.171875 \n",
       "Q 15.140625 -1.171875 9.84375 3.03125 \n",
       "Q 4.546875 7.234375 3.078125 15.484375 \n",
       "\" id=\"ArialMT-73\"/>\n",
       "      <path d=\"M 21 0 \n",
       "L 1.265625 51.859375 \n",
       "L 10.546875 51.859375 \n",
       "L 21.6875 20.796875 \n",
       "Q 23.484375 15.765625 25 10.359375 \n",
       "Q 26.171875 14.453125 28.265625 20.21875 \n",
       "L 39.796875 51.859375 \n",
       "L 48.828125 51.859375 \n",
       "L 29.203125 0 \n",
       "z\n",
       "\" id=\"ArialMT-76\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(439.280156 262.947031)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#ArialMT-63\"/>\n",
       "      <use x=\"50\" xlink:href=\"#ArialMT-72\"/>\n",
       "      <use x=\"83.300781\" xlink:href=\"#ArialMT-6f\"/>\n",
       "      <use x=\"138.916016\" xlink:href=\"#ArialMT-73\"/>\n",
       "      <use x=\"188.916016\" xlink:href=\"#ArialMT-73\"/>\n",
       "      <use x=\"238.916016\" xlink:href=\"#ArialMT-6f\"/>\n",
       "      <use x=\"294.53125\" xlink:href=\"#ArialMT-76\"/>\n",
       "      <use x=\"344.53125\" xlink:href=\"#ArialMT-65\"/>\n",
       "      <use x=\"400.146484\" xlink:href=\"#ArialMT-72\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "  </g>\n",
       " </g>\n",
       " <defs>\n",
       "  <clipPath id=\"p1e53741ca2\">\n",
       "   <rect height=\"434.88\" width=\"446.4\" x=\"45.222344\" y=\"7.2\"/>\n",
       "  </clipPath>\n",
       " </defs>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1282cbf60>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8,8))\n",
    "plt.plot(xs, s2,label='(2x-3)')\n",
    "plt.plot(xs, s3,label='(3x-4)')\n",
    "plt.plot(xs, s0,label='(x-2)')\n",
    "\n",
    "plt.axvline(x=12.0/17.0,label='12/17', color = 'r')\n",
    "plt.axvline(x=1,label='crossover',color='k')\n",
    "\n",
    "plt.xlabel('x')\n",
    "plt.ylabel('bracket')\n",
    "\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The brackets are equal at $x=1$ and also cross over at this point. Below this, the 2-site bracket is larger. This indicates that, below $x=1$, the threshold to meet the criterion is larger in the bracket of the 2-site compared to the 3-site. \n",
    "\n",
    "From above we already suspect that in fact the network has a GCC at 12/17~0.7. So, within the range of interest (sub-critical to critical and a short range of super-critical behaviour (0.7 --> 1) ... the threshold for the 2-site is larger than the 3-site. \n",
    "\n",
    "Is that logic right?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/PeterMann/anaconda/lib/python3.6/importlib/_bootstrap.py:219: RuntimeWarning: numpy.dtype size changed, may indicate binary incompatibility. Expected 96, got 88\n",
      "  return f(*args, **kwds)\n"
     ]
    }
   ],
   "source": [
    "import numpy\n",
    "import math\n",
    "import itertools\n",
    "from functools import lru_cache as memoise\n",
    "from scipy.special import binom\n",
    "from scipy.optimize import fsolve\n",
    "from scipy.stats import poisson\n",
    "\n",
    "import networkx\n",
    "import random\n",
    "from networkx.generators.random_clustered import random_clustered_graph\n",
    "import epyc\n",
    "# for figures in notebook\n",
    "import matplotlib\n",
    "%matplotlib inline\n",
    "%config InlineBackend.figure_format = 'svg'\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 303,
   "metadata": {},
   "outputs": [],
   "source": [
    "def random_clustered_graph(joint_degree_sequence):\n",
    "    '''Generate a random graph with the given joint degree sequence of clustered nodes.\n",
    "    \n",
    "    :param joint_degree_sequence: (list of integers) \n",
    "    :param flag: The cluster type.\n",
    "    ''' \n",
    "    joint_degree_sequence = list(joint_degree_sequence)\n",
    "\n",
    "    N = len(joint_degree_sequence)\n",
    "    G = networkx.empty_graph(N)\n",
    "\n",
    "    clist = []\n",
    "    c2list = []\n",
    "    for n in G:\n",
    "        degrees = joint_degree_sequence[n]\n",
    "        \n",
    "        for ccount in range(degrees[0]):\n",
    "            clist.append(n)\n",
    "        \n",
    "        for c2count in range(degrees[1]):\n",
    "            c2list.append(n)\n",
    "            \n",
    "    if (len(clist)%2 != 0 or len(c2list)%2 != 0):\n",
    "        raise networkx.NetworkXError('Invalid degree sequence')\n",
    "        \n",
    "    random.shuffle(clist)\n",
    "    random.shuffle(c2list)\n",
    "        \n",
    "    for i, j in zip(range(len(clist))[0::2],range(len(c2list))[0::2]):\n",
    "        n1 = clist[i]\n",
    "        n2 = clist[i+1]\n",
    "        \n",
    "        n3 = c2list[j]\n",
    "        n4 = c2list[j+1]\n",
    "        G.add_edges_from([(n1,n3), (n3,n2), (n2,n4), (n4,n1),(n3,n4)])\n",
    "                \n",
    "    G.name = \"random_clustered %d nodes %d edges\"%(G.order(), G.size())\n",
    "    return G"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 304,
   "metadata": {},
   "outputs": [],
   "source": [
    "def clustered_network(N, nu, eta):\n",
    "    '''Generate a network having clustered edge degrees given by Poisson\n",
    "    distributions with the given means.\n",
    "    \n",
    "    :param N: network order\n",
    "    :param mu: mean number of single edges\n",
    "    :param nu: mean number of triangles\n",
    "    :param flag: cluster type (string)\n",
    "    :returns: a network'''\n",
    "    (css, c2ss) = (numpy.random.poisson(nu, size=N), numpy.random.poisson(eta, size=N))\n",
    "    \n",
    "    (nc, n2c) = (sum(css), sum(c2ss))\n",
    "\n",
    "    if nc % 2 != 0:\n",
    "        for j in range(2 - nc % 2):\n",
    "            i = random.randrange(0, len(css))\n",
    "            css[i] += 1\n",
    "            \n",
    "    if n2c % 2 != 0:\n",
    "        for j in range(2 - n2c % 2):\n",
    "            i = random.randrange(0, len(c2ss))\n",
    "            c2ss[i] += 1\n",
    "            \n",
    "    return random_clustered_graph(zip(css, c2ss))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 437,
   "metadata": {},
   "outputs": [],
   "source": [
    "def experimental_percolation(nu, eta):\n",
    "    '''Perform experimental percolation for vector vec\n",
    "    and clustering given by flag.'''\n",
    "    N = 35000\n",
    "    repetitions = 50\n",
    "\n",
    "    txs = []\n",
    "    for rep in range(repetitions):\n",
    "        g = clustered_network(N, nu, eta)\n",
    "        gc = max(networkx.connected_components(g), key=len)\n",
    "        txs.append(len(gc) / g.order())\n",
    "        \n",
    "    return numpy.mean(txs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 439,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 80/80 [09:31<00:00,  7.15s/it]\n"
     ]
    }
   ],
   "source": [
    "from joblib import Parallel, delayed\n",
    "import multiprocessing\n",
    "from tqdm import tqdm\n",
    "\n",
    "num_cores = multiprocessing.cpu_count()\n",
    "\n",
    "S2xs = [] \n",
    "means_exp = np.linspace(0.0,0.5,80)\n",
    "\n",
    "S2xs = Parallel(n_jobs=num_cores)(delayed(experimental_percolation)(m,m) for m in tqdm(means_exp))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 369,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gA_M(T,u2,u3):\n",
    "    '''subscript represents degree in diamond'''\n",
    "    return (((u2+(1-u2)*(1-T))**2)*(u3+(1-u3)*(1-T)) - 2*(1-u2)*pow(1-T,2)*u3*u2*pow(T,3)\n",
    "            -2*(1-u2)*u3*pow(T,2)*(1-u2*pow(T,2))*(1-(1-u2)*T)*(1-T)\n",
    "            -2*(1-u3)*(1-T)*u2*pow(T,2)*(1-u2*pow(T,2))*(1-(1-u2)*T)\n",
    "           )\n",
    "\n",
    "def gB_M(T,u2,u3):\n",
    "    '''subscript represents degree in diamond'''\n",
    "    fail = (1-u2*pow(T,2))*(1-(1-u2)*T) # 1\n",
    "    return ((u3+(1-u3)*(1-T))**2 \n",
    "            -1*pow(1-T,2)*(1-u3)*u2*u3*pow(T,3)\n",
    "            -1*(1-u2)*pow(1-T,2)*pow(u3,2)*pow(T,3)\n",
    "            -1*(1-u2)*u3*pow(T,2)*pow(1-u3*pow(T,2),2)*(1-(1-u3)*T)\n",
    "            -1*(1-T)*(1-u3)*u3*pow(T,2)*fail\n",
    "            )\n",
    "\n",
    "def gA_N(T,u2,u3):\n",
    "    '''Newman & Karrer 2-site'''\n",
    "    return (pow(1-T,2) + 2*T*(1-T)*(1-T*(2-T))*u3 + pow(T,2)*(3-2*T)*(1-T*(2-T))*pow(u3,2)\n",
    "            +2*pow(T,2)*(1-3*T+3*pow(T,2)-pow(T,3))+pow(T,3)*(8-11*T+4*pow(T,2))*u2*pow(u3,2)\n",
    "           )\n",
    "\n",
    "def gB_N(T,u2,u3):\n",
    "    '''Newman & Karrer 3-site'''\n",
    "    return (pow(1-T,3) + 2*T*(1-T)*(1-T*(2-T))*u2 + pow(T,2)*(1-3*T+3*pow(T,2)-pow(T,3))*pow(u2,2)\n",
    "            +T*pow(1-T*(2-T),2)*u3 + 2*pow(T,2)*(3-2*T)*(1-T*(2-T))*u2*u3 \n",
    "            +pow(T,3)*(8-11*T+4*pow(T,2))*pow(u2,2)*u3\n",
    "        \n",
    "            )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 381,
   "metadata": {},
   "outputs": [],
   "source": [
    "T = 0.23423\n",
    "u2 =.87623\n",
    "u3 =0.78763"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 382,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.8726465105640308, 0.872001025687412)"
      ]
     },
     "execution_count": 382,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gA_M(T,u2,u3), gB_N(T,u2,u3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 383,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.8901561841431185, 0.8913078722982047)"
      ]
     },
     "execution_count": 383,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gB_M(T,u2,u3), gA_N(T,u2,u3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 504,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.39044046070698285, 0.39044046070698285)"
      ]
     },
     "execution_count": 504,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def gA_M(T,u2,u3):\n",
    "    '''subscript represents degree in diamond'''\n",
    "    return (((u2+(1-u2)*(1-T))**2)*(u3+(1-u3)*(1-T))\n",
    "            -2*(1-u2)*pow(1-T,2)*u3*u2*pow(T,3)\n",
    "            -2*(1-u2)*u3*pow(T,2)*(1-u2*pow(T,2))*(1-(1-u2)*T)*(1-T)\n",
    "            -2*(1-u3)*(1-T)*u2*pow(T,2)*(1-u2*pow(T,2))*(1-(1-u2)*T)\n",
    "           )\n",
    "\n",
    "def gB_M(T,u2,u3):\n",
    "    '''subscript represents degree in diamond\n",
    "    CHANGED THE FAIL PATHS COMPARED TO THE PAPER'''\n",
    "    fail = (1-(1-u2)*T) # 1\n",
    "    return ((u3+(1-u3)*(1-T))**2 \n",
    "            -1*pow(1-T,2)*(1-u3)*u2*u3*pow(T,3)\n",
    "            -1*(1-u2)*pow(1-T,2)*pow(u3,2)*pow(T,3)\n",
    "            -1*(1-u2)*u3*pow(T,2)*(1-(1-u3)*T)\n",
    "            -1*(1-T)*(1-u3)*u3*pow(T,2)*fail\n",
    "            )\n",
    "\n",
    "def G0(gA,gB,a,b):\n",
    "    return math.exp(a*(gA-1))*math.exp(b*(gB-1))\n",
    "\n",
    "S2s = []    \n",
    "for m in means_theory:\n",
    "    #: theory :#\n",
    "    z2 = 0.5\n",
    "    z3 = 0.5\n",
    "    for i in range(150):\n",
    "        gA = gA_M(1,z2,z3)\n",
    "        gB = gB_M(1,z2,z3)\n",
    "        \n",
    "        z2 = G0(gA,gB,m,m)\n",
    "        z3 = G0(gA,gB,m,m)\n",
    "        \n",
    "    S2s.append(1-G0(gA,gB,m,m))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 642,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.08823529411764706"
      ]
     },
     "execution_count": 642,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "6/17/4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 650,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x128681860>"
      ]
     },
     "execution_count": 650,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
       "<svg height=\"316pt\" version=\"1.1\" viewBox=\"0 0 271 316\" width=\"271pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       " <defs>\n",
       "  <style type=\"text/css\">\n",
       "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
       "  </style>\n",
       " </defs>\n",
       " <g id=\"figure_1\">\n",
       "  <g id=\"patch_1\">\n",
       "   <path d=\"M 0 316.405156 \n",
       "L 271.580938 316.405156 \n",
       "L 271.580938 0 \n",
       "L 0 0 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "  </g>\n",
       "  <g id=\"axes_1\">\n",
       "   <g id=\"patch_2\">\n",
       "    <path d=\"M 41.180937 279 \n",
       "L 264.380938 279 \n",
       "L 264.380938 7.2 \n",
       "L 41.180937 7.2 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_1\">\n",
       "    <g id=\"xtick_1\">\n",
       "     <g id=\"line2d_1\"/>\n",
       "     <g id=\"text_1\">\n",
       "      <!-- 0.0 -->\n",
       "      <defs>\n",
       "       <path d=\"M 4.15625 35.296875 \n",
       "Q 4.15625 48 6.765625 55.734375 \n",
       "Q 9.375 63.484375 14.515625 67.671875 \n",
       "Q 19.671875 71.875 27.484375 71.875 \n",
       "Q 33.25 71.875 37.59375 69.546875 \n",
       "Q 41.9375 67.234375 44.765625 62.859375 \n",
       "Q 47.609375 58.5 49.21875 52.21875 \n",
       "Q 50.828125 45.953125 50.828125 35.296875 \n",
       "Q 50.828125 22.703125 48.234375 14.96875 \n",
       "Q 45.65625 7.234375 40.5 3 \n",
       "Q 35.359375 -1.21875 27.484375 -1.21875 \n",
       "Q 17.140625 -1.21875 11.234375 6.203125 \n",
       "Q 4.15625 15.140625 4.15625 35.296875 \n",
       "M 13.1875 35.296875 \n",
       "Q 13.1875 17.671875 17.3125 11.828125 \n",
       "Q 21.4375 6 27.484375 6 \n",
       "Q 33.546875 6 37.671875 11.859375 \n",
       "Q 41.796875 17.71875 41.796875 35.296875 \n",
       "Q 41.796875 52.984375 37.671875 58.78125 \n",
       "Q 33.546875 64.59375 27.390625 64.59375 \n",
       "Q 21.34375 64.59375 17.71875 59.46875 \n",
       "Q 13.1875 52.9375 13.1875 35.296875 \n",
       "\" id=\"ArialMT-30\"/>\n",
       "       <path d=\"M 9.078125 0 \n",
       "L 9.078125 10.015625 \n",
       "L 19.09375 10.015625 \n",
       "L 19.09375 0 \n",
       "z\n",
       "\" id=\"ArialMT-2e\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(47.759675 293.157812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_2\">\n",
       "     <g id=\"line2d_2\"/>\n",
       "     <g id=\"text_2\">\n",
       "      <!-- 0.1 -->\n",
       "      <defs>\n",
       "       <path d=\"M 37.25 0 \n",
       "L 28.46875 0 \n",
       "L 28.46875 56 \n",
       "Q 25.296875 52.984375 20.140625 49.953125 \n",
       "Q 14.984375 46.921875 10.890625 45.40625 \n",
       "L 10.890625 53.90625 \n",
       "Q 18.265625 57.375 23.78125 62.296875 \n",
       "Q 29.296875 67.234375 31.59375 71.875 \n",
       "L 37.25 71.875 \n",
       "z\n",
       "\" id=\"ArialMT-31\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(86.98818 293.157812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-31\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_3\">\n",
       "     <g id=\"line2d_3\"/>\n",
       "     <g id=\"text_3\">\n",
       "      <!-- 0.2 -->\n",
       "      <defs>\n",
       "       <path d=\"M 50.34375 8.453125 \n",
       "L 50.34375 0 \n",
       "L 3.03125 0 \n",
       "Q 2.9375 3.171875 4.046875 6.109375 \n",
       "Q 5.859375 10.9375 9.828125 15.625 \n",
       "Q 13.8125 20.3125 21.34375 26.46875 \n",
       "Q 33.015625 36.03125 37.109375 41.625 \n",
       "Q 41.21875 47.21875 41.21875 52.203125 \n",
       "Q 41.21875 57.421875 37.46875 61 \n",
       "Q 33.734375 64.59375 27.734375 64.59375 \n",
       "Q 21.390625 64.59375 17.578125 60.78125 \n",
       "Q 13.765625 56.984375 13.71875 50.25 \n",
       "L 4.6875 51.171875 \n",
       "Q 5.609375 61.28125 11.65625 66.578125 \n",
       "Q 17.71875 71.875 27.9375 71.875 \n",
       "Q 38.234375 71.875 44.234375 66.15625 \n",
       "Q 50.25 60.453125 50.25 52 \n",
       "Q 50.25 47.703125 48.484375 43.546875 \n",
       "Q 46.734375 39.40625 42.65625 34.8125 \n",
       "Q 38.578125 30.21875 29.109375 22.21875 \n",
       "Q 21.1875 15.578125 18.9375 13.203125 \n",
       "Q 16.703125 10.84375 15.234375 8.453125 \n",
       "z\n",
       "\" id=\"ArialMT-32\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(126.216685 293.157812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-32\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_4\">\n",
       "     <g id=\"line2d_4\"/>\n",
       "     <g id=\"text_4\">\n",
       "      <!-- 0.3 -->\n",
       "      <defs>\n",
       "       <path d=\"M 4.203125 18.890625 \n",
       "L 12.984375 20.0625 \n",
       "Q 14.5 12.59375 18.140625 9.296875 \n",
       "Q 21.78125 6 27 6 \n",
       "Q 33.203125 6 37.46875 10.296875 \n",
       "Q 41.75 14.59375 41.75 20.953125 \n",
       "Q 41.75 27 37.796875 30.921875 \n",
       "Q 33.84375 34.859375 27.734375 34.859375 \n",
       "Q 25.25 34.859375 21.53125 33.890625 \n",
       "L 22.515625 41.609375 \n",
       "Q 23.390625 41.5 23.921875 41.5 \n",
       "Q 29.546875 41.5 34.03125 44.421875 \n",
       "Q 38.53125 47.359375 38.53125 53.46875 \n",
       "Q 38.53125 58.296875 35.25 61.46875 \n",
       "Q 31.984375 64.65625 26.8125 64.65625 \n",
       "Q 21.6875 64.65625 18.265625 61.421875 \n",
       "Q 14.84375 58.203125 13.875 51.765625 \n",
       "L 5.078125 53.328125 \n",
       "Q 6.6875 62.15625 12.390625 67.015625 \n",
       "Q 18.109375 71.875 26.609375 71.875 \n",
       "Q 32.46875 71.875 37.390625 69.359375 \n",
       "Q 42.328125 66.84375 44.9375 62.5 \n",
       "Q 47.5625 58.15625 47.5625 53.265625 \n",
       "Q 47.5625 48.640625 45.0625 44.828125 \n",
       "Q 42.578125 41.015625 37.703125 38.765625 \n",
       "Q 44.046875 37.3125 47.5625 32.6875 \n",
       "Q 51.078125 28.078125 51.078125 21.140625 \n",
       "Q 51.078125 11.765625 44.234375 5.25 \n",
       "Q 37.40625 -1.265625 26.953125 -1.265625 \n",
       "Q 17.53125 -1.265625 11.296875 4.34375 \n",
       "Q 5.078125 9.96875 4.203125 18.890625 \n",
       "\" id=\"ArialMT-33\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(165.44519 293.157812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-33\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_5\">\n",
       "     <g id=\"line2d_5\"/>\n",
       "     <g id=\"text_5\">\n",
       "      <!-- 0.4 -->\n",
       "      <defs>\n",
       "       <path d=\"M 32.328125 0 \n",
       "L 32.328125 17.140625 \n",
       "L 1.265625 17.140625 \n",
       "L 1.265625 25.203125 \n",
       "L 33.9375 71.578125 \n",
       "L 41.109375 71.578125 \n",
       "L 41.109375 25.203125 \n",
       "L 50.78125 25.203125 \n",
       "L 50.78125 17.140625 \n",
       "L 41.109375 17.140625 \n",
       "L 41.109375 0 \n",
       "z\n",
       "M 32.328125 25.203125 \n",
       "L 32.328125 57.46875 \n",
       "L 9.90625 25.203125 \n",
       "z\n",
       "\" id=\"ArialMT-34\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(204.673695 293.157812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_6\">\n",
       "     <g id=\"line2d_6\"/>\n",
       "     <g id=\"text_6\">\n",
       "      <!-- 0.5 -->\n",
       "      <defs>\n",
       "       <path d=\"M 4.15625 18.75 \n",
       "L 13.375 19.53125 \n",
       "Q 14.40625 12.796875 18.140625 9.390625 \n",
       "Q 21.875 6 27.15625 6 \n",
       "Q 33.5 6 37.890625 10.78125 \n",
       "Q 42.28125 15.578125 42.28125 23.484375 \n",
       "Q 42.28125 31 38.0625 35.34375 \n",
       "Q 33.84375 39.703125 27 39.703125 \n",
       "Q 22.75 39.703125 19.328125 37.765625 \n",
       "Q 15.921875 35.84375 13.96875 32.765625 \n",
       "L 5.71875 33.84375 \n",
       "L 12.640625 70.609375 \n",
       "L 48.25 70.609375 \n",
       "L 48.25 62.203125 \n",
       "L 19.671875 62.203125 \n",
       "L 15.828125 42.96875 \n",
       "Q 22.265625 47.46875 29.34375 47.46875 \n",
       "Q 38.71875 47.46875 45.15625 40.96875 \n",
       "Q 51.609375 34.46875 51.609375 24.265625 \n",
       "Q 51.609375 14.546875 45.953125 7.46875 \n",
       "Q 39.0625 -1.21875 27.15625 -1.21875 \n",
       "Q 17.390625 -1.21875 11.203125 4.25 \n",
       "Q 5.03125 9.71875 4.15625 18.75 \n",
       "\" id=\"ArialMT-35\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(243.9022 293.157812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_7\">\n",
       "     <!-- $\\langle n\\rangle$ -->\n",
       "     <defs>\n",
       "      <path d=\"M 8.9375 31.34375 \n",
       "L 22.703125 75.875 \n",
       "L 31 75.875 \n",
       "L 17.234375 31.34375 \n",
       "L 31 -13.1875 \n",
       "L 22.703125 -13.1875 \n",
       "z\n",
       "\" id=\"DejaVuSans-27e8\"/>\n",
       "      <path d=\"M 55.71875 33.015625 \n",
       "L 49.3125 0 \n",
       "L 40.28125 0 \n",
       "L 46.6875 32.671875 \n",
       "Q 47.125 34.96875 47.359375 36.71875 \n",
       "Q 47.609375 38.484375 47.609375 39.5 \n",
       "Q 47.609375 43.609375 45.015625 45.890625 \n",
       "Q 42.4375 48.1875 37.796875 48.1875 \n",
       "Q 30.5625 48.1875 25.34375 43.375 \n",
       "Q 20.125 38.578125 18.5 30.328125 \n",
       "L 12.5 0 \n",
       "L 3.515625 0 \n",
       "L 14.109375 54.6875 \n",
       "L 23.09375 54.6875 \n",
       "L 21.296875 46.09375 \n",
       "Q 25.046875 50.828125 30.3125 53.40625 \n",
       "Q 35.59375 56 41.40625 56 \n",
       "Q 48.640625 56 52.609375 52.09375 \n",
       "Q 56.59375 48.1875 56.59375 41.109375 \n",
       "Q 56.59375 39.359375 56.375 37.359375 \n",
       "Q 56.15625 35.359375 55.71875 33.015625 \n",
       "\" id=\"DejaVuSans-Oblique-6e\"/>\n",
       "      <path d=\"M 30.078125 31.34375 \n",
       "L 16.3125 -13.1875 \n",
       "L 8.015625 -13.1875 \n",
       "L 21.78125 31.34375 \n",
       "L 8.015625 75.875 \n",
       "L 16.3125 75.875 \n",
       "z\n",
       "\" id=\"DejaVuSans-27e9\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(144.970937 307.018906)scale(0.11 -0.11)\">\n",
       "      <use transform=\"translate(0 0.125)\" xlink:href=\"#DejaVuSans-27e8\"/>\n",
       "      <use transform=\"translate(39.013672 0.125)\" xlink:href=\"#DejaVuSans-Oblique-6e\"/>\n",
       "      <use transform=\"translate(102.392578 0.125)\" xlink:href=\"#DejaVuSans-27e9\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_2\">\n",
       "    <g id=\"ytick_1\">\n",
       "     <g id=\"line2d_7\"/>\n",
       "     <g id=\"text_8\">\n",
       "      <!-- 0.00 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(14.72 266.830199)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"139.013672\" xlink:href=\"#ArialMT-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_2\">\n",
       "     <g id=\"line2d_8\"/>\n",
       "     <g id=\"text_9\">\n",
       "      <!-- 0.05 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(14.72 219.245035)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"139.013672\" xlink:href=\"#ArialMT-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_3\">\n",
       "     <g id=\"line2d_9\"/>\n",
       "     <g id=\"text_10\">\n",
       "      <!-- 0.10 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(14.72 171.659871)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-31\"/>\n",
       "       <use x=\"139.013672\" xlink:href=\"#ArialMT-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_4\">\n",
       "     <g id=\"line2d_10\"/>\n",
       "     <g id=\"text_11\">\n",
       "      <!-- 0.15 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(14.72 124.074707)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-31\"/>\n",
       "       <use x=\"139.013672\" xlink:href=\"#ArialMT-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_5\">\n",
       "     <g id=\"line2d_11\"/>\n",
       "     <g id=\"text_12\">\n",
       "      <!-- 0.20 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(14.72 76.489543)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-32\"/>\n",
       "       <use x=\"139.013672\" xlink:href=\"#ArialMT-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_6\">\n",
       "     <g id=\"line2d_12\"/>\n",
       "     <g id=\"text_13\">\n",
       "      <!-- 0.25 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(14.72 28.904379)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-32\"/>\n",
       "       <use x=\"139.013672\" xlink:href=\"#ArialMT-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_14\">\n",
       "     <!-- $S$ -->\n",
       "     <defs>\n",
       "      <path d=\"M 60.296875 70.515625 \n",
       "L 58.40625 60.890625 \n",
       "Q 53.46875 63.53125 48.609375 64.875 \n",
       "Q 43.75 66.21875 39.203125 66.21875 \n",
       "Q 30.375 66.21875 25.140625 62.359375 \n",
       "Q 19.921875 58.5 19.921875 52.09375 \n",
       "Q 19.921875 48.578125 21.84375 46.703125 \n",
       "Q 23.78125 44.828125 31.78125 42.671875 \n",
       "L 37.703125 41.21875 \n",
       "Q 47.703125 38.625 51.609375 34.640625 \n",
       "Q 55.515625 30.671875 55.515625 23.484375 \n",
       "Q 55.515625 12.453125 46.84375 5.515625 \n",
       "Q 38.1875 -1.421875 24.03125 -1.421875 \n",
       "Q 18.21875 -1.421875 12.359375 -0.265625 \n",
       "Q 6.5 0.875 0.59375 3.21875 \n",
       "L 2.59375 13.375 \n",
       "Q 8.015625 10.015625 13.453125 8.296875 \n",
       "Q 18.890625 6.59375 24.3125 6.59375 \n",
       "Q 33.546875 6.59375 39.109375 10.6875 \n",
       "Q 44.671875 14.796875 44.671875 21.390625 \n",
       "Q 44.671875 25.78125 42.453125 28.046875 \n",
       "Q 40.234375 30.328125 32.90625 32.171875 \n",
       "L 27 33.6875 \n",
       "Q 16.890625 36.328125 13.203125 39.765625 \n",
       "Q 9.515625 43.21875 9.515625 49.421875 \n",
       "Q 9.515625 60.296875 17.890625 67.25 \n",
       "Q 26.265625 74.21875 39.703125 74.21875 \n",
       "Q 44.921875 74.21875 50.046875 73.28125 \n",
       "Q 55.171875 72.359375 60.296875 70.515625 \n",
       "\" id=\"DejaVuSans-Oblique-53\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(7.2 140.91375)scale(0.11 -0.11)\">\n",
       "      <use transform=\"translate(0 0.78125)\" xlink:href=\"#DejaVuSans-Oblique-53\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"PathCollection_1\">\n",
       "    <defs>\n",
       "     <path d=\"M 0 3.5 \n",
       "C 0.928211 3.5 1.81853 3.131218 2.474874 2.474874 \n",
       "C 3.131218 1.81853 3.5 0.928211 3.5 0 \n",
       "C 3.5 -0.928211 3.131218 -1.81853 2.474874 -2.474874 \n",
       "C 1.81853 -3.131218 0.928211 -3.5 0 -3.5 \n",
       "C -0.928211 -3.5 -1.81853 -3.131218 -2.474874 -2.474874 \n",
       "C -3.131218 -1.81853 -3.5 -0.928211 -3.5 0 \n",
       "C -3.5 0.928211 -3.131218 1.81853 -2.474874 2.474874 \n",
       "C -1.81853 3.131218 -0.928211 3.5 0 3.5 \n",
       "z\n",
       "\" id=\"C0_0_47a16f488d\"/>\n",
       "    </defs>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"54.709675\" xlink:href=\"#C0_0_47a16f488d\" y=\"263.237697\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"58.712584\" xlink:href=\"#C0_0_47a16f488d\" y=\"263.153404\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"62.715492\" xlink:href=\"#C0_0_47a16f488d\" y=\"263.13233\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"66.718401\" xlink:href=\"#C0_0_47a16f488d\" y=\"263.103099\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"70.72131\" xlink:href=\"#C0_0_47a16f488d\" y=\"263.084065\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"74.724218\" xlink:href=\"#C0_0_47a16f488d\" y=\"263.050756\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"78.727127\" xlink:href=\"#C0_0_47a16f488d\" y=\"263.034441\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"82.730036\" xlink:href=\"#C0_0_47a16f488d\" y=\"263.009968\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"86.732944\" xlink:href=\"#C0_0_47a16f488d\" y=\"262.988895\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"90.735853\" xlink:href=\"#C0_0_47a16f488d\" y=\"262.947428\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"94.738762\" xlink:href=\"#C0_0_47a16f488d\" y=\"262.90936\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"98.74167\" xlink:href=\"#C0_0_47a16f488d\" y=\"262.868572\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"102.744579\" xlink:href=\"#C0_0_47a16f488d\" y=\"262.861095\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"106.747488\" xlink:href=\"#C0_0_47a16f488d\" y=\"262.785185\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"110.750396\" xlink:href=\"#C0_0_47a16f488d\" y=\"262.74825\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"114.753305\" xlink:href=\"#C0_0_47a16f488d\" y=\"262.687069\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"118.756214\" xlink:href=\"#C0_0_47a16f488d\" y=\"262.658518\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"122.759122\" xlink:href=\"#C0_0_47a16f488d\" y=\"262.564934\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"126.762031\" xlink:href=\"#C0_0_47a16f488d\" y=\"262.445744\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"130.76494\" xlink:href=\"#C0_0_47a16f488d\" y=\"262.404277\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"134.767848\" xlink:href=\"#C0_0_47a16f488d\" y=\"262.264921\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"138.770757\" xlink:href=\"#C0_0_47a16f488d\" y=\"262.152756\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"142.773666\" xlink:href=\"#C0_0_47a16f488d\" y=\"261.8822\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"146.776574\" xlink:href=\"#C0_0_47a16f488d\" y=\"261.729474\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"150.779483\" xlink:href=\"#C0_0_47a16f488d\" y=\"261.661269\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"154.782392\" xlink:href=\"#C0_0_47a16f488d\" y=\"261.294636\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"158.785301\" xlink:href=\"#C0_0_47a16f488d\" y=\"260.787515\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"162.788209\" xlink:href=\"#C0_0_47a16f488d\" y=\"260.21332\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"166.791118\" xlink:href=\"#C0_0_47a16f488d\" y=\"259.609215\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"170.794027\" xlink:href=\"#C0_0_47a16f488d\" y=\"258.789617\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"174.796935\" xlink:href=\"#C0_0_47a16f488d\" y=\"257.472868\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"178.799844\" xlink:href=\"#C0_0_47a16f488d\" y=\"255.398835\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"182.802753\" xlink:href=\"#C0_0_47a16f488d\" y=\"251.799357\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"186.805661\" xlink:href=\"#C0_0_47a16f488d\" y=\"246.612801\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"190.80857\" xlink:href=\"#C0_0_47a16f488d\" y=\"236.392187\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"194.811479\" xlink:href=\"#C0_0_47a16f488d\" y=\"221.677721\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"198.814387\" xlink:href=\"#C0_0_47a16f488d\" y=\"205.900294\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"202.817296\" xlink:href=\"#C0_0_47a16f488d\" y=\"190.831432\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"206.820205\" xlink:href=\"#C0_0_47a16f488d\" y=\"171.741624\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"210.823113\" xlink:href=\"#C0_0_47a16f488d\" y=\"156.698367\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"214.826022\" xlink:href=\"#C0_0_47a16f488d\" y=\"141.381382\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"218.828931\" xlink:href=\"#C0_0_47a16f488d\" y=\"125.636585\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"222.831839\" xlink:href=\"#C0_0_47a16f488d\" y=\"108.676552\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"226.834748\" xlink:href=\"#C0_0_47a16f488d\" y=\"97.409065\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"230.837657\" xlink:href=\"#C0_0_47a16f488d\" y=\"82.861601\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"234.840565\" xlink:href=\"#C0_0_47a16f488d\" y=\"70.771797\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"238.843474\" xlink:href=\"#C0_0_47a16f488d\" y=\"57.830218\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"242.846383\" xlink:href=\"#C0_0_47a16f488d\" y=\"45.13563\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"246.849291\" xlink:href=\"#C0_0_47a16f488d\" y=\"33.19334\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#pcdf1c1148b)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"250.8522\" xlink:href=\"#C0_0_47a16f488d\" y=\"22.962303\"/>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"line2d_13\">\n",
       "    <path clip-path=\"url(#pcdf1c1148b)\" d=\"M 54.709675 263.251293 \n",
       "L 180.997519 263.14075 \n",
       "L 182.253334 262.888793 \n",
       "L 183.116706 262.48181 \n",
       "L 183.823102 261.894435 \n",
       "L 184.529498 260.977559 \n",
       "L 185.235893 259.648867 \n",
       "L 186.020777 257.641144 \n",
       "L 186.962638 254.539923 \n",
       "L 188.218453 249.544767 \n",
       "L 190.573105 239.056477 \n",
       "L 196.6952 211.714146 \n",
       "L 201.718458 190.376939 \n",
       "L 206.820205 169.679153 \n",
       "L 212.000439 149.589605 \n",
       "L 217.259163 130.079192 \n",
       "L 222.596374 111.120827 \n",
       "L 228.090563 92.42781 \n",
       "L 233.663239 74.259534 \n",
       "L 239.314405 56.592148 \n",
       "L 245.044058 39.403398 \n",
       "L 250.8522 22.672487 \n",
       "L 250.8522 22.672487 \n",
       "\" style=\"fill:none;stroke:#ff0000;stroke-linecap:round;stroke-width:1.75;\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_14\">\n",
       "    <path clip-path=\"url(#pcdf1c1148b)\" d=\"M 89.323062 279 \n",
       "L 89.323062 7.2 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-dasharray:2.2,2.2;stroke-dashoffset:0;stroke-width:1.75;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_3\">\n",
       "    <path d=\"M 41.180937 279 \n",
       "L 41.180937 7.2 \n",
       "\" style=\"fill:none;stroke:#262626;stroke-linecap:square;stroke-linejoin:miter;stroke-width:1.25;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_4\">\n",
       "    <path d=\"M 264.380938 279 \n",
       "L 264.380938 7.2 \n",
       "\" style=\"fill:none;stroke:#262626;stroke-linecap:square;stroke-linejoin:miter;stroke-width:1.25;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_5\">\n",
       "    <path d=\"M 41.180937 279 \n",
       "L 264.380938 279 \n",
       "\" style=\"fill:none;stroke:#262626;stroke-linecap:square;stroke-linejoin:miter;stroke-width:1.25;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_6\">\n",
       "    <path d=\"M 41.180937 7.2 \n",
       "L 264.380938 7.2 \n",
       "\" style=\"fill:none;stroke:#262626;stroke-linecap:square;stroke-linejoin:miter;stroke-width:1.25;\"/>\n",
       "   </g>\n",
       "   <g id=\"legend_1\">\n",
       "    <g id=\"line2d_15\">\n",
       "     <path d=\"M 109.602812 19.857813 \n",
       "L 129.602812 19.857813 \n",
       "\" style=\"fill:none;stroke:#ff0000;stroke-linecap:round;stroke-width:1.75;\"/>\n",
       "    </g>\n",
       "    <g id=\"line2d_16\"/>\n",
       "    <g id=\"text_15\">\n",
       "     <!-- Theoretical -->\n",
       "     <defs>\n",
       "      <path d=\"M 25.921875 0 \n",
       "L 25.921875 63.140625 \n",
       "L 2.34375 63.140625 \n",
       "L 2.34375 71.578125 \n",
       "L 59.078125 71.578125 \n",
       "L 59.078125 63.140625 \n",
       "L 35.40625 63.140625 \n",
       "L 35.40625 0 \n",
       "z\n",
       "\" id=\"ArialMT-54\"/>\n",
       "      <path d=\"M 6.59375 0 \n",
       "L 6.59375 71.578125 \n",
       "L 15.375 71.578125 \n",
       "L 15.375 45.90625 \n",
       "Q 21.53125 53.03125 30.90625 53.03125 \n",
       "Q 36.671875 53.03125 40.921875 50.75 \n",
       "Q 45.171875 48.484375 47 44.484375 \n",
       "Q 48.828125 40.484375 48.828125 32.859375 \n",
       "L 48.828125 0 \n",
       "L 40.046875 0 \n",
       "L 40.046875 32.859375 \n",
       "Q 40.046875 39.453125 37.1875 42.453125 \n",
       "Q 34.328125 45.453125 29.109375 45.453125 \n",
       "Q 25.203125 45.453125 21.75 43.421875 \n",
       "Q 18.3125 41.40625 16.84375 37.9375 \n",
       "Q 15.375 34.46875 15.375 28.375 \n",
       "L 15.375 0 \n",
       "z\n",
       "\" id=\"ArialMT-68\"/>\n",
       "      <path d=\"M 42.09375 16.703125 \n",
       "L 51.171875 15.578125 \n",
       "Q 49.03125 7.625 43.21875 3.21875 \n",
       "Q 37.40625 -1.171875 28.375 -1.171875 \n",
       "Q 17 -1.171875 10.328125 5.828125 \n",
       "Q 3.65625 12.84375 3.65625 25.484375 \n",
       "Q 3.65625 38.578125 10.390625 45.796875 \n",
       "Q 17.140625 53.03125 27.875 53.03125 \n",
       "Q 38.28125 53.03125 44.875 45.953125 \n",
       "Q 51.46875 38.875 51.46875 26.03125 \n",
       "Q 51.46875 25.25 51.421875 23.6875 \n",
       "L 12.75 23.6875 \n",
       "Q 13.234375 15.140625 17.578125 10.59375 \n",
       "Q 21.921875 6.0625 28.421875 6.0625 \n",
       "Q 33.25 6.0625 36.671875 8.59375 \n",
       "Q 40.09375 11.140625 42.09375 16.703125 \n",
       "M 13.234375 30.90625 \n",
       "L 42.1875 30.90625 \n",
       "Q 41.609375 37.453125 38.875 40.71875 \n",
       "Q 34.671875 45.796875 27.984375 45.796875 \n",
       "Q 21.921875 45.796875 17.796875 41.75 \n",
       "Q 13.671875 37.703125 13.234375 30.90625 \n",
       "\" id=\"ArialMT-65\"/>\n",
       "      <path d=\"M 3.328125 25.921875 \n",
       "Q 3.328125 40.328125 11.328125 47.265625 \n",
       "Q 18.015625 53.03125 27.640625 53.03125 \n",
       "Q 38.328125 53.03125 45.109375 46.015625 \n",
       "Q 51.90625 39.015625 51.90625 26.65625 \n",
       "Q 51.90625 16.65625 48.90625 10.90625 \n",
       "Q 45.90625 5.171875 40.15625 2 \n",
       "Q 34.421875 -1.171875 27.640625 -1.171875 \n",
       "Q 16.75 -1.171875 10.03125 5.8125 \n",
       "Q 3.328125 12.796875 3.328125 25.921875 \n",
       "M 12.359375 25.921875 \n",
       "Q 12.359375 15.96875 16.703125 11.015625 \n",
       "Q 21.046875 6.0625 27.640625 6.0625 \n",
       "Q 34.1875 6.0625 38.53125 11.03125 \n",
       "Q 42.875 16.015625 42.875 26.21875 \n",
       "Q 42.875 35.84375 38.5 40.796875 \n",
       "Q 34.125 45.75 27.640625 45.75 \n",
       "Q 21.046875 45.75 16.703125 40.8125 \n",
       "Q 12.359375 35.890625 12.359375 25.921875 \n",
       "\" id=\"ArialMT-6f\"/>\n",
       "      <path d=\"M 6.5 0 \n",
       "L 6.5 51.859375 \n",
       "L 14.40625 51.859375 \n",
       "L 14.40625 44 \n",
       "Q 17.4375 49.515625 20 51.265625 \n",
       "Q 22.5625 53.03125 25.640625 53.03125 \n",
       "Q 30.078125 53.03125 34.671875 50.203125 \n",
       "L 31.640625 42.046875 \n",
       "Q 28.421875 43.953125 25.203125 43.953125 \n",
       "Q 22.3125 43.953125 20.015625 42.21875 \n",
       "Q 17.71875 40.484375 16.75 37.40625 \n",
       "Q 15.28125 32.71875 15.28125 27.15625 \n",
       "L 15.28125 0 \n",
       "z\n",
       "\" id=\"ArialMT-72\"/>\n",
       "      <path d=\"M 25.78125 7.859375 \n",
       "L 27.046875 0.09375 \n",
       "Q 23.34375 -0.6875 20.40625 -0.6875 \n",
       "Q 15.625 -0.6875 12.984375 0.828125 \n",
       "Q 10.359375 2.34375 9.28125 4.8125 \n",
       "Q 8.203125 7.28125 8.203125 15.1875 \n",
       "L 8.203125 45.015625 \n",
       "L 1.765625 45.015625 \n",
       "L 1.765625 51.859375 \n",
       "L 8.203125 51.859375 \n",
       "L 8.203125 64.703125 \n",
       "L 16.9375 69.96875 \n",
       "L 16.9375 51.859375 \n",
       "L 25.78125 51.859375 \n",
       "L 25.78125 45.015625 \n",
       "L 16.9375 45.015625 \n",
       "L 16.9375 14.703125 \n",
       "Q 16.9375 10.9375 17.40625 9.859375 \n",
       "Q 17.875 8.796875 18.921875 8.15625 \n",
       "Q 19.96875 7.515625 21.921875 7.515625 \n",
       "Q 23.390625 7.515625 25.78125 7.859375 \n",
       "\" id=\"ArialMT-74\"/>\n",
       "      <path d=\"M 6.640625 61.46875 \n",
       "L 6.640625 71.578125 \n",
       "L 15.4375 71.578125 \n",
       "L 15.4375 61.46875 \n",
       "z\n",
       "M 6.640625 0 \n",
       "L 6.640625 51.859375 \n",
       "L 15.4375 51.859375 \n",
       "L 15.4375 0 \n",
       "z\n",
       "\" id=\"ArialMT-69\"/>\n",
       "      <path d=\"M 40.4375 19 \n",
       "L 49.078125 17.875 \n",
       "Q 47.65625 8.9375 41.8125 3.875 \n",
       "Q 35.984375 -1.171875 27.484375 -1.171875 \n",
       "Q 16.84375 -1.171875 10.375 5.78125 \n",
       "Q 3.90625 12.75 3.90625 25.734375 \n",
       "Q 3.90625 34.125 6.6875 40.421875 \n",
       "Q 9.46875 46.734375 15.15625 49.875 \n",
       "Q 20.84375 53.03125 27.546875 53.03125 \n",
       "Q 35.984375 53.03125 41.359375 48.75 \n",
       "Q 46.734375 44.484375 48.25 36.625 \n",
       "L 39.703125 35.296875 \n",
       "Q 38.484375 40.53125 35.375 43.15625 \n",
       "Q 32.28125 45.796875 27.875 45.796875 \n",
       "Q 21.234375 45.796875 17.078125 41.03125 \n",
       "Q 12.9375 36.28125 12.9375 25.984375 \n",
       "Q 12.9375 15.53125 16.9375 10.796875 \n",
       "Q 20.953125 6.0625 27.390625 6.0625 \n",
       "Q 32.5625 6.0625 36.03125 9.234375 \n",
       "Q 39.5 12.40625 40.4375 19 \n",
       "\" id=\"ArialMT-63\"/>\n",
       "      <path d=\"M 40.4375 6.390625 \n",
       "Q 35.546875 2.25 31.03125 0.53125 \n",
       "Q 26.515625 -1.171875 21.34375 -1.171875 \n",
       "Q 12.796875 -1.171875 8.203125 3 \n",
       "Q 3.609375 7.171875 3.609375 13.671875 \n",
       "Q 3.609375 17.484375 5.34375 20.625 \n",
       "Q 7.078125 23.78125 9.890625 25.6875 \n",
       "Q 12.703125 27.59375 16.21875 28.5625 \n",
       "Q 18.796875 29.25 24.03125 29.890625 \n",
       "Q 34.671875 31.15625 39.703125 32.90625 \n",
       "Q 39.75 34.71875 39.75 35.203125 \n",
       "Q 39.75 40.578125 37.25 42.78125 \n",
       "Q 33.890625 45.75 27.25 45.75 \n",
       "Q 21.046875 45.75 18.09375 43.578125 \n",
       "Q 15.140625 41.40625 13.71875 35.890625 \n",
       "L 5.125 37.0625 \n",
       "Q 6.296875 42.578125 8.984375 45.96875 \n",
       "Q 11.671875 49.359375 16.75 51.1875 \n",
       "Q 21.828125 53.03125 28.515625 53.03125 \n",
       "Q 35.15625 53.03125 39.296875 51.46875 \n",
       "Q 43.453125 49.90625 45.40625 47.53125 \n",
       "Q 47.359375 45.171875 48.140625 41.546875 \n",
       "Q 48.578125 39.3125 48.578125 33.453125 \n",
       "L 48.578125 21.734375 \n",
       "Q 48.578125 9.46875 49.140625 6.21875 \n",
       "Q 49.703125 2.984375 51.375 0 \n",
       "L 42.1875 0 \n",
       "Q 40.828125 2.734375 40.4375 6.390625 \n",
       "M 39.703125 26.03125 \n",
       "Q 34.90625 24.078125 25.34375 22.703125 \n",
       "Q 19.921875 21.921875 17.671875 20.9375 \n",
       "Q 15.4375 19.96875 14.203125 18.09375 \n",
       "Q 12.984375 16.21875 12.984375 13.921875 \n",
       "Q 12.984375 10.40625 15.640625 8.0625 \n",
       "Q 18.3125 5.71875 23.4375 5.71875 \n",
       "Q 28.515625 5.71875 32.46875 7.9375 \n",
       "Q 36.421875 10.15625 38.28125 14.015625 \n",
       "Q 39.703125 17 39.703125 22.796875 \n",
       "z\n",
       "\" id=\"ArialMT-61\"/>\n",
       "      <path d=\"M 6.390625 0 \n",
       "L 6.390625 71.578125 \n",
       "L 15.1875 71.578125 \n",
       "L 15.1875 0 \n",
       "z\n",
       "\" id=\"ArialMT-6c\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(137.602812 23.357813)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#ArialMT-54\"/>\n",
       "      <use x=\"61.083984\" xlink:href=\"#ArialMT-68\"/>\n",
       "      <use x=\"116.699219\" xlink:href=\"#ArialMT-65\"/>\n",
       "      <use x=\"172.314453\" xlink:href=\"#ArialMT-6f\"/>\n",
       "      <use x=\"227.929688\" xlink:href=\"#ArialMT-72\"/>\n",
       "      <use x=\"261.230469\" xlink:href=\"#ArialMT-65\"/>\n",
       "      <use x=\"316.845703\" xlink:href=\"#ArialMT-74\"/>\n",
       "      <use x=\"344.628906\" xlink:href=\"#ArialMT-69\"/>\n",
       "      <use x=\"366.845703\" xlink:href=\"#ArialMT-63\"/>\n",
       "      <use x=\"416.845703\" xlink:href=\"#ArialMT-61\"/>\n",
       "      <use x=\"472.460938\" xlink:href=\"#ArialMT-6c\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"PathCollection_2\">\n",
       "     <path d=\"M 119.602812 38.378125 \n",
       "C 120.531023 38.378125 121.421342 38.009343 122.077686 37.352999 \n",
       "C 122.73403 36.696655 123.102812 35.806336 123.102812 34.878125 \n",
       "C 123.102812 33.949914 122.73403 33.059595 122.077686 32.403251 \n",
       "C 121.421342 31.746907 120.531023 31.378125 119.602812 31.378125 \n",
       "C 118.674602 31.378125 117.784283 31.746907 117.127939 32.403251 \n",
       "C 116.471595 33.059595 116.102812 33.949914 116.102812 34.878125 \n",
       "C 116.102812 35.806336 116.471595 36.696655 117.127939 37.352999 \n",
       "C 117.784283 38.009343 118.674602 38.378125 119.602812 38.378125 \n",
       "z\n",
       "\" style=\"fill:none;stroke:#000000;stroke-width:0.3;\"/>\n",
       "    </g>\n",
       "    <g id=\"text_16\">\n",
       "     <!-- Experimental -->\n",
       "     <defs>\n",
       "      <path d=\"M 7.90625 0 \n",
       "L 7.90625 71.578125 \n",
       "L 59.671875 71.578125 \n",
       "L 59.671875 63.140625 \n",
       "L 17.390625 63.140625 \n",
       "L 17.390625 41.21875 \n",
       "L 56.984375 41.21875 \n",
       "L 56.984375 32.8125 \n",
       "L 17.390625 32.8125 \n",
       "L 17.390625 8.453125 \n",
       "L 61.328125 8.453125 \n",
       "L 61.328125 0 \n",
       "z\n",
       "\" id=\"ArialMT-45\"/>\n",
       "      <path d=\"M 0.734375 0 \n",
       "L 19.671875 26.953125 \n",
       "L 2.15625 51.859375 \n",
       "L 13.140625 51.859375 \n",
       "L 21.09375 39.703125 \n",
       "Q 23.34375 36.234375 24.703125 33.890625 \n",
       "Q 26.859375 37.109375 28.65625 39.59375 \n",
       "L 37.40625 51.859375 \n",
       "L 47.90625 51.859375 \n",
       "L 29.984375 27.4375 \n",
       "L 49.265625 0 \n",
       "L 38.484375 0 \n",
       "L 27.828125 16.109375 \n",
       "L 25 20.453125 \n",
       "L 11.375 0 \n",
       "z\n",
       "\" id=\"ArialMT-78\"/>\n",
       "      <path d=\"M 6.59375 -19.875 \n",
       "L 6.59375 51.859375 \n",
       "L 14.59375 51.859375 \n",
       "L 14.59375 45.125 \n",
       "Q 17.4375 49.078125 21 51.046875 \n",
       "Q 24.5625 53.03125 29.640625 53.03125 \n",
       "Q 36.28125 53.03125 41.359375 49.609375 \n",
       "Q 46.4375 46.1875 49.015625 39.953125 \n",
       "Q 51.609375 33.734375 51.609375 26.3125 \n",
       "Q 51.609375 18.359375 48.75 11.984375 \n",
       "Q 45.90625 5.609375 40.453125 2.21875 \n",
       "Q 35.015625 -1.171875 29 -1.171875 \n",
       "Q 24.609375 -1.171875 21.109375 0.6875 \n",
       "Q 17.625 2.546875 15.375 5.375 \n",
       "L 15.375 -19.875 \n",
       "z\n",
       "M 14.546875 25.640625 \n",
       "Q 14.546875 15.625 18.59375 10.84375 \n",
       "Q 22.65625 6.0625 28.421875 6.0625 \n",
       "Q 34.28125 6.0625 38.453125 11.015625 \n",
       "Q 42.625 15.96875 42.625 26.375 \n",
       "Q 42.625 36.28125 38.546875 41.203125 \n",
       "Q 34.46875 46.140625 28.8125 46.140625 \n",
       "Q 23.1875 46.140625 18.859375 40.890625 \n",
       "Q 14.546875 35.640625 14.546875 25.640625 \n",
       "\" id=\"ArialMT-70\"/>\n",
       "      <path d=\"M 6.59375 0 \n",
       "L 6.59375 51.859375 \n",
       "L 14.453125 51.859375 \n",
       "L 14.453125 44.578125 \n",
       "Q 16.890625 48.390625 20.9375 50.703125 \n",
       "Q 25 53.03125 30.171875 53.03125 \n",
       "Q 35.9375 53.03125 39.625 50.640625 \n",
       "Q 43.3125 48.25 44.828125 43.953125 \n",
       "Q 50.984375 53.03125 60.84375 53.03125 \n",
       "Q 68.5625 53.03125 72.703125 48.75 \n",
       "Q 76.859375 44.484375 76.859375 35.59375 \n",
       "L 76.859375 0 \n",
       "L 68.109375 0 \n",
       "L 68.109375 32.671875 \n",
       "Q 68.109375 37.9375 67.25 40.25 \n",
       "Q 66.40625 42.578125 64.15625 43.984375 \n",
       "Q 61.921875 45.40625 58.890625 45.40625 \n",
       "Q 53.421875 45.40625 49.796875 41.765625 \n",
       "Q 46.1875 38.140625 46.1875 30.125 \n",
       "L 46.1875 0 \n",
       "L 37.40625 0 \n",
       "L 37.40625 33.6875 \n",
       "Q 37.40625 39.546875 35.25 42.46875 \n",
       "Q 33.109375 45.40625 28.21875 45.40625 \n",
       "Q 24.515625 45.40625 21.359375 43.453125 \n",
       "Q 18.21875 41.5 16.796875 37.734375 \n",
       "Q 15.375 33.984375 15.375 26.90625 \n",
       "L 15.375 0 \n",
       "z\n",
       "\" id=\"ArialMT-6d\"/>\n",
       "      <path d=\"M 6.59375 0 \n",
       "L 6.59375 51.859375 \n",
       "L 14.5 51.859375 \n",
       "L 14.5 44.484375 \n",
       "Q 20.21875 53.03125 31 53.03125 \n",
       "Q 35.6875 53.03125 39.625 51.34375 \n",
       "Q 43.5625 49.65625 45.515625 46.921875 \n",
       "Q 47.46875 44.1875 48.25 40.4375 \n",
       "Q 48.734375 37.984375 48.734375 31.890625 \n",
       "L 48.734375 0 \n",
       "L 39.9375 0 \n",
       "L 39.9375 31.546875 \n",
       "Q 39.9375 36.921875 38.90625 39.578125 \n",
       "Q 37.890625 42.234375 35.28125 43.8125 \n",
       "Q 32.671875 45.40625 29.15625 45.40625 \n",
       "Q 23.53125 45.40625 19.453125 41.84375 \n",
       "Q 15.375 38.28125 15.375 28.328125 \n",
       "L 15.375 0 \n",
       "z\n",
       "\" id=\"ArialMT-6e\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(137.602812 37.503125)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#ArialMT-45\"/>\n",
       "      <use x=\"66.699219\" xlink:href=\"#ArialMT-78\"/>\n",
       "      <use x=\"116.699219\" xlink:href=\"#ArialMT-70\"/>\n",
       "      <use x=\"172.314453\" xlink:href=\"#ArialMT-65\"/>\n",
       "      <use x=\"227.929688\" xlink:href=\"#ArialMT-72\"/>\n",
       "      <use x=\"261.230469\" xlink:href=\"#ArialMT-69\"/>\n",
       "      <use x=\"283.447266\" xlink:href=\"#ArialMT-6d\"/>\n",
       "      <use x=\"366.748047\" xlink:href=\"#ArialMT-65\"/>\n",
       "      <use x=\"422.363281\" xlink:href=\"#ArialMT-6e\"/>\n",
       "      <use x=\"477.978516\" xlink:href=\"#ArialMT-74\"/>\n",
       "      <use x=\"505.761719\" xlink:href=\"#ArialMT-61\"/>\n",
       "      <use x=\"561.376953\" xlink:href=\"#ArialMT-6c\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "  </g>\n",
       " </g>\n",
       " <defs>\n",
       "  <clipPath id=\"pcdf1c1148b\">\n",
       "   <rect height=\"271.8\" width=\"223.2\" x=\"41.180937\" y=\"7.2\"/>\n",
       "  </clipPath>\n",
       " </defs>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<matplotlib.figure.Figure at 0x12851d860>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set_style('white')\n",
    "fig = plt.figure(figsize=(4,5))\n",
    "ax = fig.gca()\n",
    "lines = [':', '-.', '--', '-']\n",
    "colours = ['#0E6292','#056B09', '#C82D07', '#AB8425','0.2']\n",
    "\n",
    "ax.plot(means_theory,S2s,label='Theoretical',color='r')\n",
    "\n",
    "ax.scatter(means_exp, S2xs, color=colours[0],facecolors='none', edgecolors='k',label='Experimental')\n",
    "    \n",
    "plt.axvline(x = der ,color='k',linestyle=':')\n",
    "#plt.xlim(0,0.5)\n",
    "#plt.ylim(0,0.7)\n",
    "plt.xlabel(r'$\\langle n\\rangle$')\n",
    "plt.ylabel(r'$S$',rotation=0)\n",
    "plt.legend()\n",
    "#plt.savefig('meandegree.pdf', bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 635,
   "metadata": {},
   "outputs": [],
   "source": [
    "def random_clustered_graph(joint_degree_sequence):\n",
    "    '''Generate a random graph with the given joint degree sequence of clustered nodes.\n",
    "    \n",
    "    :param joint_degree_sequence: (list of integers) \n",
    "    :param flag: The cluster type.\n",
    "    ''' \n",
    "    joint_degree_sequence = list(joint_degree_sequence)\n",
    "\n",
    "    N = len(joint_degree_sequence)\n",
    "    G = networkx.empty_graph(N)\n",
    "\n",
    "    clist = []\n",
    "    for n in G:\n",
    "        degrees = joint_degree_sequence[n]\n",
    "        \n",
    "        for ccount in range(degrees):\n",
    "            clist.append(n)\n",
    "        \n",
    "            \n",
    "    if (len(clist)%4 != 0):\n",
    "        raise networkx.NetworkXError('Invalid degree sequence')\n",
    "        \n",
    "    random.shuffle(clist)\n",
    "        \n",
    "    while clist:\n",
    "        n1 = clist.pop()\n",
    "        n2 = clist.pop()\n",
    "        \n",
    "        n3 = clist.pop()\n",
    "        n4 = clist.pop()\n",
    "        G.add_edges_from([(n1,n2), (n2,n3), (n3,n4), (n4,n1),(n3,n1)])\n",
    "                \n",
    "    G.name = \"random_clustered %d nodes %d edges\"%(G.order(), G.size())\n",
    "    return G"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 636,
   "metadata": {},
   "outputs": [],
   "source": [
    "def clustered_network(N, nu):\n",
    "    '''Generate a network having clustered edge degrees given by Poisson\n",
    "    distributions with the given means.\n",
    "    \n",
    "    :param N: network order\n",
    "    :param mu: mean number of single edges\n",
    "    :param nu: mean number of triangles\n",
    "    :param flag: cluster type (string)\n",
    "    :returns: a network'''\n",
    "    (css) = (numpy.random.poisson(nu, size=N))\n",
    "    \n",
    "    (nc) = (sum(css))\n",
    "\n",
    "    if nc % 4 != 0:\n",
    "        for j in range(4 - nc % 4):\n",
    "            i = random.randrange(0, len(css))\n",
    "            css[i] += 1\n",
    "            \n",
    "    return random_clustered_graph(css)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 637,
   "metadata": {},
   "outputs": [],
   "source": [
    "def experimental_percolation(nu, eta):\n",
    "    '''Perform experimental percolation for vector vec\n",
    "    and clustering given by flag.'''\n",
    "    N = 70000\n",
    "    repetitions = 60\n",
    "\n",
    "    txs = []\n",
    "    for rep in range(repetitions):\n",
    "        g = clustered_network(N, nu)\n",
    "        gc = max(networkx.connected_components(g), key=len)\n",
    "        txs.append(len(gc) / g.order())\n",
    "        \n",
    "    return numpy.mean(txs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 638,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "  0%|          | 0/50 [00:00<?, ?it/s]\u001b[A\u001b[A\n",
      "\n",
      "  8%|▊         | 4/50 [00:00<00:01, 23.22it/s]\u001b[A\u001b[A\n",
      "\n",
      " 16%|█▌        | 8/50 [00:50<04:22,  6.26s/it]\u001b[A\u001b[A\n",
      "\n",
      " 24%|██▍       | 12/50 [01:44<05:32,  8.74s/it]\u001b[A\u001b[A\n",
      "\n",
      " 32%|███▏      | 16/50 [02:40<05:41, 10.05s/it]\u001b[A\u001b[A\n",
      "\n",
      " 40%|████      | 20/50 [03:50<05:46, 11.54s/it]\u001b[A\u001b[A\n",
      "\n",
      " 48%|████▊     | 24/50 [04:55<05:19, 12.29s/it]\u001b[A\u001b[A\n",
      "\n",
      " 56%|█████▌    | 28/50 [05:55<04:39, 12.69s/it]\u001b[A\u001b[A\n",
      "\n",
      " 64%|██████▍   | 32/50 [06:57<03:54, 13.03s/it]\u001b[A\u001b[A\n",
      "\n",
      " 72%|███████▏  | 36/50 [08:00<03:07, 13.36s/it]\u001b[A\u001b[A\n",
      "\n",
      " 80%|████████  | 40/50 [09:06<02:16, 13.65s/it]\u001b[A\u001b[A\n",
      "\n",
      " 88%|████████▊ | 44/50 [10:13<01:23, 13.94s/it]\u001b[A\u001b[A\n",
      "\n",
      " 96%|█████████▌| 48/50 [11:22<00:28, 14.22s/it]\u001b[A\u001b[A\n",
      "\n",
      "100%|██████████| 50/50 [11:22<00:00, 13.65s/it]\u001b[A\u001b[A"
     ]
    }
   ],
   "source": [
    "from joblib import Parallel, delayed\n",
    "import multiprocessing\n",
    "from tqdm import tqdm\n",
    "\n",
    "num_cores = multiprocessing.cpu_count()\n",
    "\n",
    "S2xs = [] \n",
    "means_exp = np.linspace(0.0,0.5,50)\n",
    "\n",
    "S2xs = Parallel(n_jobs=num_cores)(delayed(experimental_percolation)(m,m) for m in tqdm(means_exp))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 639,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gA_M(T,u2,u3):\n",
    "    '''subscript represents degree in diamond'''\n",
    "    return (((u2+(1-u2)*(1-T))**2)*(u3+(1-u3)*(1-T))\n",
    "            -2*(1-u2)*pow(1-T,2)*u3*u2*pow(T,3)\n",
    "            -2*(1-u2)*u3*pow(T,2)*(1-u2*pow(T,2))*(1-(1-u2)*T)*(1-T)\n",
    "            -2*(1-u3)*(1-T)*u2*pow(T,2)*(1-u2*pow(T,2))*(1-(1-u2)*T)\n",
    "           )\n",
    "\n",
    "def gB_M(T,u2,u3):\n",
    "    '''subscript represents degree in diamond\n",
    "    CHANGED THE FAIL PATHS COMPARED TO THE PAPER'''\n",
    "    fail = (1-(1-u2)*T) # 1\n",
    "    return ((u3+(1-u3)*(1-T))**2 \n",
    "            -1*pow(1-T,2)*(1-u3)*u2*u3*pow(T,3)\n",
    "            -1*(1-u2)*pow(1-T,2)*pow(u3,2)*pow(T,3)\n",
    "            -1*(1-u2)*u3*pow(T,2)*(1-(1-u3)*T)\n",
    "            -1*(1-T)*(1-u3)*u3*pow(T,2)*fail\n",
    "            )\n",
    "\n",
    "def G0(gA,gB,a,b):\n",
    "    return math.exp(a*(gA-1))*math.exp(b*(gB-1))\n",
    "\n",
    "S2s = []    \n",
    "for m in means_theory:\n",
    "    m = m/2\n",
    "    #: theory :#\n",
    "    z2 = 0.5\n",
    "    z3 = 0.5\n",
    "    for i in range(150):\n",
    "        gA = gA_M(1,z2,z3)\n",
    "        gB = gB_M(1,z2,z3)\n",
    "        \n",
    "        z2 = G0(gA,gB,m,m)\n",
    "        z3 = G0(gA,gB,m,m)\n",
    "        \n",
    "    S2s.append(1-G0(gA,gB,m,m))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 640,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
       "<svg height=\"316pt\" version=\"1.1\" viewBox=\"0 0 271 316\" width=\"271pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       " <defs>\n",
       "  <style type=\"text/css\">\n",
       "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
       "  </style>\n",
       " </defs>\n",
       " <g id=\"figure_1\">\n",
       "  <g id=\"patch_1\">\n",
       "   <path d=\"M 0 316.405156 \n",
       "L 271.580938 316.405156 \n",
       "L 271.580938 0 \n",
       "L 0 0 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "  </g>\n",
       "  <g id=\"axes_1\">\n",
       "   <g id=\"patch_2\">\n",
       "    <path d=\"M 41.180937 279 \n",
       "L 264.380938 279 \n",
       "L 264.380938 7.2 \n",
       "L 41.180937 7.2 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_1\">\n",
       "    <g id=\"xtick_1\">\n",
       "     <g id=\"line2d_1\"/>\n",
       "     <g id=\"text_1\">\n",
       "      <!-- 0.0 -->\n",
       "      <defs>\n",
       "       <path d=\"M 4.15625 35.296875 \n",
       "Q 4.15625 48 6.765625 55.734375 \n",
       "Q 9.375 63.484375 14.515625 67.671875 \n",
       "Q 19.671875 71.875 27.484375 71.875 \n",
       "Q 33.25 71.875 37.59375 69.546875 \n",
       "Q 41.9375 67.234375 44.765625 62.859375 \n",
       "Q 47.609375 58.5 49.21875 52.21875 \n",
       "Q 50.828125 45.953125 50.828125 35.296875 \n",
       "Q 50.828125 22.703125 48.234375 14.96875 \n",
       "Q 45.65625 7.234375 40.5 3 \n",
       "Q 35.359375 -1.21875 27.484375 -1.21875 \n",
       "Q 17.140625 -1.21875 11.234375 6.203125 \n",
       "Q 4.15625 15.140625 4.15625 35.296875 \n",
       "M 13.1875 35.296875 \n",
       "Q 13.1875 17.671875 17.3125 11.828125 \n",
       "Q 21.4375 6 27.484375 6 \n",
       "Q 33.546875 6 37.671875 11.859375 \n",
       "Q 41.796875 17.71875 41.796875 35.296875 \n",
       "Q 41.796875 52.984375 37.671875 58.78125 \n",
       "Q 33.546875 64.59375 27.390625 64.59375 \n",
       "Q 21.34375 64.59375 17.71875 59.46875 \n",
       "Q 13.1875 52.9375 13.1875 35.296875 \n",
       "\" id=\"ArialMT-30\"/>\n",
       "       <path d=\"M 9.078125 0 \n",
       "L 9.078125 10.015625 \n",
       "L 19.09375 10.015625 \n",
       "L 19.09375 0 \n",
       "z\n",
       "\" id=\"ArialMT-2e\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(47.759675 293.157812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_2\">\n",
       "     <g id=\"line2d_2\"/>\n",
       "     <g id=\"text_2\">\n",
       "      <!-- 0.1 -->\n",
       "      <defs>\n",
       "       <path d=\"M 37.25 0 \n",
       "L 28.46875 0 \n",
       "L 28.46875 56 \n",
       "Q 25.296875 52.984375 20.140625 49.953125 \n",
       "Q 14.984375 46.921875 10.890625 45.40625 \n",
       "L 10.890625 53.90625 \n",
       "Q 18.265625 57.375 23.78125 62.296875 \n",
       "Q 29.296875 67.234375 31.59375 71.875 \n",
       "L 37.25 71.875 \n",
       "z\n",
       "\" id=\"ArialMT-31\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(86.98818 293.157812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-31\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_3\">\n",
       "     <g id=\"line2d_3\"/>\n",
       "     <g id=\"text_3\">\n",
       "      <!-- 0.2 -->\n",
       "      <defs>\n",
       "       <path d=\"M 50.34375 8.453125 \n",
       "L 50.34375 0 \n",
       "L 3.03125 0 \n",
       "Q 2.9375 3.171875 4.046875 6.109375 \n",
       "Q 5.859375 10.9375 9.828125 15.625 \n",
       "Q 13.8125 20.3125 21.34375 26.46875 \n",
       "Q 33.015625 36.03125 37.109375 41.625 \n",
       "Q 41.21875 47.21875 41.21875 52.203125 \n",
       "Q 41.21875 57.421875 37.46875 61 \n",
       "Q 33.734375 64.59375 27.734375 64.59375 \n",
       "Q 21.390625 64.59375 17.578125 60.78125 \n",
       "Q 13.765625 56.984375 13.71875 50.25 \n",
       "L 4.6875 51.171875 \n",
       "Q 5.609375 61.28125 11.65625 66.578125 \n",
       "Q 17.71875 71.875 27.9375 71.875 \n",
       "Q 38.234375 71.875 44.234375 66.15625 \n",
       "Q 50.25 60.453125 50.25 52 \n",
       "Q 50.25 47.703125 48.484375 43.546875 \n",
       "Q 46.734375 39.40625 42.65625 34.8125 \n",
       "Q 38.578125 30.21875 29.109375 22.21875 \n",
       "Q 21.1875 15.578125 18.9375 13.203125 \n",
       "Q 16.703125 10.84375 15.234375 8.453125 \n",
       "z\n",
       "\" id=\"ArialMT-32\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(126.216685 293.157812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-32\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_4\">\n",
       "     <g id=\"line2d_4\"/>\n",
       "     <g id=\"text_4\">\n",
       "      <!-- 0.3 -->\n",
       "      <defs>\n",
       "       <path d=\"M 4.203125 18.890625 \n",
       "L 12.984375 20.0625 \n",
       "Q 14.5 12.59375 18.140625 9.296875 \n",
       "Q 21.78125 6 27 6 \n",
       "Q 33.203125 6 37.46875 10.296875 \n",
       "Q 41.75 14.59375 41.75 20.953125 \n",
       "Q 41.75 27 37.796875 30.921875 \n",
       "Q 33.84375 34.859375 27.734375 34.859375 \n",
       "Q 25.25 34.859375 21.53125 33.890625 \n",
       "L 22.515625 41.609375 \n",
       "Q 23.390625 41.5 23.921875 41.5 \n",
       "Q 29.546875 41.5 34.03125 44.421875 \n",
       "Q 38.53125 47.359375 38.53125 53.46875 \n",
       "Q 38.53125 58.296875 35.25 61.46875 \n",
       "Q 31.984375 64.65625 26.8125 64.65625 \n",
       "Q 21.6875 64.65625 18.265625 61.421875 \n",
       "Q 14.84375 58.203125 13.875 51.765625 \n",
       "L 5.078125 53.328125 \n",
       "Q 6.6875 62.15625 12.390625 67.015625 \n",
       "Q 18.109375 71.875 26.609375 71.875 \n",
       "Q 32.46875 71.875 37.390625 69.359375 \n",
       "Q 42.328125 66.84375 44.9375 62.5 \n",
       "Q 47.5625 58.15625 47.5625 53.265625 \n",
       "Q 47.5625 48.640625 45.0625 44.828125 \n",
       "Q 42.578125 41.015625 37.703125 38.765625 \n",
       "Q 44.046875 37.3125 47.5625 32.6875 \n",
       "Q 51.078125 28.078125 51.078125 21.140625 \n",
       "Q 51.078125 11.765625 44.234375 5.25 \n",
       "Q 37.40625 -1.265625 26.953125 -1.265625 \n",
       "Q 17.53125 -1.265625 11.296875 4.34375 \n",
       "Q 5.078125 9.96875 4.203125 18.890625 \n",
       "\" id=\"ArialMT-33\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(165.44519 293.157812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-33\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_5\">\n",
       "     <g id=\"line2d_5\"/>\n",
       "     <g id=\"text_5\">\n",
       "      <!-- 0.4 -->\n",
       "      <defs>\n",
       "       <path d=\"M 32.328125 0 \n",
       "L 32.328125 17.140625 \n",
       "L 1.265625 17.140625 \n",
       "L 1.265625 25.203125 \n",
       "L 33.9375 71.578125 \n",
       "L 41.109375 71.578125 \n",
       "L 41.109375 25.203125 \n",
       "L 50.78125 25.203125 \n",
       "L 50.78125 17.140625 \n",
       "L 41.109375 17.140625 \n",
       "L 41.109375 0 \n",
       "z\n",
       "M 32.328125 25.203125 \n",
       "L 32.328125 57.46875 \n",
       "L 9.90625 25.203125 \n",
       "z\n",
       "\" id=\"ArialMT-34\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(204.673695 293.157812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_6\">\n",
       "     <g id=\"line2d_6\"/>\n",
       "     <g id=\"text_6\">\n",
       "      <!-- 0.5 -->\n",
       "      <defs>\n",
       "       <path d=\"M 4.15625 18.75 \n",
       "L 13.375 19.53125 \n",
       "Q 14.40625 12.796875 18.140625 9.390625 \n",
       "Q 21.875 6 27.15625 6 \n",
       "Q 33.5 6 37.890625 10.78125 \n",
       "Q 42.28125 15.578125 42.28125 23.484375 \n",
       "Q 42.28125 31 38.0625 35.34375 \n",
       "Q 33.84375 39.703125 27 39.703125 \n",
       "Q 22.75 39.703125 19.328125 37.765625 \n",
       "Q 15.921875 35.84375 13.96875 32.765625 \n",
       "L 5.71875 33.84375 \n",
       "L 12.640625 70.609375 \n",
       "L 48.25 70.609375 \n",
       "L 48.25 62.203125 \n",
       "L 19.671875 62.203125 \n",
       "L 15.828125 42.96875 \n",
       "Q 22.265625 47.46875 29.34375 47.46875 \n",
       "Q 38.71875 47.46875 45.15625 40.96875 \n",
       "Q 51.609375 34.46875 51.609375 24.265625 \n",
       "Q 51.609375 14.546875 45.953125 7.46875 \n",
       "Q 39.0625 -1.21875 27.15625 -1.21875 \n",
       "Q 17.390625 -1.21875 11.203125 4.25 \n",
       "Q 5.03125 9.71875 4.15625 18.75 \n",
       "\" id=\"ArialMT-35\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(243.9022 293.157812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_7\">\n",
       "     <!-- $\\langle n\\rangle$ -->\n",
       "     <defs>\n",
       "      <path d=\"M 8.9375 31.34375 \n",
       "L 22.703125 75.875 \n",
       "L 31 75.875 \n",
       "L 17.234375 31.34375 \n",
       "L 31 -13.1875 \n",
       "L 22.703125 -13.1875 \n",
       "z\n",
       "\" id=\"DejaVuSans-27e8\"/>\n",
       "      <path d=\"M 55.71875 33.015625 \n",
       "L 49.3125 0 \n",
       "L 40.28125 0 \n",
       "L 46.6875 32.671875 \n",
       "Q 47.125 34.96875 47.359375 36.71875 \n",
       "Q 47.609375 38.484375 47.609375 39.5 \n",
       "Q 47.609375 43.609375 45.015625 45.890625 \n",
       "Q 42.4375 48.1875 37.796875 48.1875 \n",
       "Q 30.5625 48.1875 25.34375 43.375 \n",
       "Q 20.125 38.578125 18.5 30.328125 \n",
       "L 12.5 0 \n",
       "L 3.515625 0 \n",
       "L 14.109375 54.6875 \n",
       "L 23.09375 54.6875 \n",
       "L 21.296875 46.09375 \n",
       "Q 25.046875 50.828125 30.3125 53.40625 \n",
       "Q 35.59375 56 41.40625 56 \n",
       "Q 48.640625 56 52.609375 52.09375 \n",
       "Q 56.59375 48.1875 56.59375 41.109375 \n",
       "Q 56.59375 39.359375 56.375 37.359375 \n",
       "Q 56.15625 35.359375 55.71875 33.015625 \n",
       "\" id=\"DejaVuSans-Oblique-6e\"/>\n",
       "      <path d=\"M 30.078125 31.34375 \n",
       "L 16.3125 -13.1875 \n",
       "L 8.015625 -13.1875 \n",
       "L 21.78125 31.34375 \n",
       "L 8.015625 75.875 \n",
       "L 16.3125 75.875 \n",
       "z\n",
       "\" id=\"DejaVuSans-27e9\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(144.970937 307.018906)scale(0.11 -0.11)\">\n",
       "      <use transform=\"translate(0 0.125)\" xlink:href=\"#DejaVuSans-27e8\"/>\n",
       "      <use transform=\"translate(39.013672 0.125)\" xlink:href=\"#DejaVuSans-Oblique-6e\"/>\n",
       "      <use transform=\"translate(102.392578 0.125)\" xlink:href=\"#DejaVuSans-27e9\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_2\">\n",
       "    <g id=\"ytick_1\">\n",
       "     <g id=\"line2d_7\"/>\n",
       "     <g id=\"text_8\">\n",
       "      <!-- 0.00 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(14.72 266.830199)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"139.013672\" xlink:href=\"#ArialMT-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_2\">\n",
       "     <g id=\"line2d_8\"/>\n",
       "     <g id=\"text_9\">\n",
       "      <!-- 0.05 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(14.72 219.245035)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"139.013672\" xlink:href=\"#ArialMT-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_3\">\n",
       "     <g id=\"line2d_9\"/>\n",
       "     <g id=\"text_10\">\n",
       "      <!-- 0.10 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(14.72 171.659871)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-31\"/>\n",
       "       <use x=\"139.013672\" xlink:href=\"#ArialMT-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_4\">\n",
       "     <g id=\"line2d_10\"/>\n",
       "     <g id=\"text_11\">\n",
       "      <!-- 0.15 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(14.72 124.074707)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-31\"/>\n",
       "       <use x=\"139.013672\" xlink:href=\"#ArialMT-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_5\">\n",
       "     <g id=\"line2d_11\"/>\n",
       "     <g id=\"text_12\">\n",
       "      <!-- 0.20 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(14.72 76.489543)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-32\"/>\n",
       "       <use x=\"139.013672\" xlink:href=\"#ArialMT-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_6\">\n",
       "     <g id=\"line2d_12\"/>\n",
       "     <g id=\"text_13\">\n",
       "      <!-- 0.25 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(14.72 28.904379)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-32\"/>\n",
       "       <use x=\"139.013672\" xlink:href=\"#ArialMT-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_14\">\n",
       "     <!-- $S$ -->\n",
       "     <defs>\n",
       "      <path d=\"M 60.296875 70.515625 \n",
       "L 58.40625 60.890625 \n",
       "Q 53.46875 63.53125 48.609375 64.875 \n",
       "Q 43.75 66.21875 39.203125 66.21875 \n",
       "Q 30.375 66.21875 25.140625 62.359375 \n",
       "Q 19.921875 58.5 19.921875 52.09375 \n",
       "Q 19.921875 48.578125 21.84375 46.703125 \n",
       "Q 23.78125 44.828125 31.78125 42.671875 \n",
       "L 37.703125 41.21875 \n",
       "Q 47.703125 38.625 51.609375 34.640625 \n",
       "Q 55.515625 30.671875 55.515625 23.484375 \n",
       "Q 55.515625 12.453125 46.84375 5.515625 \n",
       "Q 38.1875 -1.421875 24.03125 -1.421875 \n",
       "Q 18.21875 -1.421875 12.359375 -0.265625 \n",
       "Q 6.5 0.875 0.59375 3.21875 \n",
       "L 2.59375 13.375 \n",
       "Q 8.015625 10.015625 13.453125 8.296875 \n",
       "Q 18.890625 6.59375 24.3125 6.59375 \n",
       "Q 33.546875 6.59375 39.109375 10.6875 \n",
       "Q 44.671875 14.796875 44.671875 21.390625 \n",
       "Q 44.671875 25.78125 42.453125 28.046875 \n",
       "Q 40.234375 30.328125 32.90625 32.171875 \n",
       "L 27 33.6875 \n",
       "Q 16.890625 36.328125 13.203125 39.765625 \n",
       "Q 9.515625 43.21875 9.515625 49.421875 \n",
       "Q 9.515625 60.296875 17.890625 67.25 \n",
       "Q 26.265625 74.21875 39.703125 74.21875 \n",
       "Q 44.921875 74.21875 50.046875 73.28125 \n",
       "Q 55.171875 72.359375 60.296875 70.515625 \n",
       "\" id=\"DejaVuSans-Oblique-53\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(7.2 140.91375)scale(0.11 -0.11)\">\n",
       "      <use transform=\"translate(0 0.78125)\" xlink:href=\"#DejaVuSans-Oblique-53\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"PathCollection_1\">\n",
       "    <defs>\n",
       "     <path d=\"M 0 3.5 \n",
       "C 0.928211 3.5 1.81853 3.131218 2.474874 2.474874 \n",
       "C 3.131218 1.81853 3.5 0.928211 3.5 0 \n",
       "C 3.5 -0.928211 3.131218 -1.81853 2.474874 -2.474874 \n",
       "C 1.81853 -3.131218 0.928211 -3.5 0 -3.5 \n",
       "C -0.928211 -3.5 -1.81853 -3.131218 -2.474874 -2.474874 \n",
       "C -3.131218 -1.81853 -3.5 -0.928211 -3.5 0 \n",
       "C -3.5 0.928211 -3.131218 1.81853 -2.474874 2.474874 \n",
       "C -1.81853 3.131218 -0.928211 3.5 0 3.5 \n",
       "z\n",
       "\" id=\"C0_0_587838aff4\"/>\n",
       "    </defs>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"54.709675\" xlink:href=\"#C0_0_587838aff4\" y=\"263.237697\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"58.712584\" xlink:href=\"#C0_0_587838aff4\" y=\"263.153404\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"62.715492\" xlink:href=\"#C0_0_587838aff4\" y=\"263.13233\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"66.718401\" xlink:href=\"#C0_0_587838aff4\" y=\"263.103099\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"70.72131\" xlink:href=\"#C0_0_587838aff4\" y=\"263.084065\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"74.724218\" xlink:href=\"#C0_0_587838aff4\" y=\"263.050756\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"78.727127\" xlink:href=\"#C0_0_587838aff4\" y=\"263.034441\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"82.730036\" xlink:href=\"#C0_0_587838aff4\" y=\"263.009968\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"86.732944\" xlink:href=\"#C0_0_587838aff4\" y=\"262.988895\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"90.735853\" xlink:href=\"#C0_0_587838aff4\" y=\"262.947428\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"94.738762\" xlink:href=\"#C0_0_587838aff4\" y=\"262.90936\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"98.74167\" xlink:href=\"#C0_0_587838aff4\" y=\"262.868572\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"102.744579\" xlink:href=\"#C0_0_587838aff4\" y=\"262.861095\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"106.747488\" xlink:href=\"#C0_0_587838aff4\" y=\"262.785185\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"110.750396\" xlink:href=\"#C0_0_587838aff4\" y=\"262.74825\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"114.753305\" xlink:href=\"#C0_0_587838aff4\" y=\"262.687069\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"118.756214\" xlink:href=\"#C0_0_587838aff4\" y=\"262.658518\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"122.759122\" xlink:href=\"#C0_0_587838aff4\" y=\"262.564934\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"126.762031\" xlink:href=\"#C0_0_587838aff4\" y=\"262.445744\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"130.76494\" xlink:href=\"#C0_0_587838aff4\" y=\"262.404277\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"134.767848\" xlink:href=\"#C0_0_587838aff4\" y=\"262.264921\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"138.770757\" xlink:href=\"#C0_0_587838aff4\" y=\"262.152756\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"142.773666\" xlink:href=\"#C0_0_587838aff4\" y=\"261.8822\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"146.776574\" xlink:href=\"#C0_0_587838aff4\" y=\"261.729474\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"150.779483\" xlink:href=\"#C0_0_587838aff4\" y=\"261.661269\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"154.782392\" xlink:href=\"#C0_0_587838aff4\" y=\"261.294636\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"158.785301\" xlink:href=\"#C0_0_587838aff4\" y=\"260.787515\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"162.788209\" xlink:href=\"#C0_0_587838aff4\" y=\"260.21332\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"166.791118\" xlink:href=\"#C0_0_587838aff4\" y=\"259.609215\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"170.794027\" xlink:href=\"#C0_0_587838aff4\" y=\"258.789617\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"174.796935\" xlink:href=\"#C0_0_587838aff4\" y=\"257.472868\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"178.799844\" xlink:href=\"#C0_0_587838aff4\" y=\"255.398835\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"182.802753\" xlink:href=\"#C0_0_587838aff4\" y=\"251.799357\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"186.805661\" xlink:href=\"#C0_0_587838aff4\" y=\"246.612801\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"190.80857\" xlink:href=\"#C0_0_587838aff4\" y=\"236.392187\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"194.811479\" xlink:href=\"#C0_0_587838aff4\" y=\"221.677721\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"198.814387\" xlink:href=\"#C0_0_587838aff4\" y=\"205.900294\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"202.817296\" xlink:href=\"#C0_0_587838aff4\" y=\"190.831432\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"206.820205\" xlink:href=\"#C0_0_587838aff4\" y=\"171.741624\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"210.823113\" xlink:href=\"#C0_0_587838aff4\" y=\"156.698367\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"214.826022\" xlink:href=\"#C0_0_587838aff4\" y=\"141.381382\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"218.828931\" xlink:href=\"#C0_0_587838aff4\" y=\"125.636585\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"222.831839\" xlink:href=\"#C0_0_587838aff4\" y=\"108.676552\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"226.834748\" xlink:href=\"#C0_0_587838aff4\" y=\"97.409065\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"230.837657\" xlink:href=\"#C0_0_587838aff4\" y=\"82.861601\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"234.840565\" xlink:href=\"#C0_0_587838aff4\" y=\"70.771797\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"238.843474\" xlink:href=\"#C0_0_587838aff4\" y=\"57.830218\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"242.846383\" xlink:href=\"#C0_0_587838aff4\" y=\"45.13563\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"246.849291\" xlink:href=\"#C0_0_587838aff4\" y=\"33.19334\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p70746567f7)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"250.8522\" xlink:href=\"#C0_0_587838aff4\" y=\"22.962303\"/>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"line2d_13\">\n",
       "    <path clip-path=\"url(#p70746567f7)\" d=\"M 54.709675 263.251293 \n",
       "L 180.997519 263.14075 \n",
       "L 182.253334 262.888793 \n",
       "L 183.116706 262.48181 \n",
       "L 183.823102 261.894435 \n",
       "L 184.529498 260.977559 \n",
       "L 185.235893 259.648867 \n",
       "L 186.020777 257.641144 \n",
       "L 186.962638 254.539923 \n",
       "L 188.218453 249.544767 \n",
       "L 190.573105 239.056477 \n",
       "L 196.6952 211.714146 \n",
       "L 201.718458 190.376939 \n",
       "L 206.820205 169.679153 \n",
       "L 212.000439 149.589605 \n",
       "L 217.259163 130.079192 \n",
       "L 222.596374 111.120827 \n",
       "L 228.090563 92.42781 \n",
       "L 233.663239 74.259534 \n",
       "L 239.314405 56.592148 \n",
       "L 245.044058 39.403398 \n",
       "L 250.8522 22.672487 \n",
       "L 250.8522 22.672487 \n",
       "\" style=\"fill:none;stroke:#ff0000;stroke-linecap:round;stroke-width:1.75;\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_14\">\n",
       "    <path clip-path=\"url(#p70746567f7)\" d=\"M 185.471358 279 \n",
       "L 185.471358 7.2 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-dasharray:2.2,2.2;stroke-dashoffset:0;stroke-width:1.75;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_3\">\n",
       "    <path d=\"M 41.180937 279 \n",
       "L 41.180937 7.2 \n",
       "\" style=\"fill:none;stroke:#262626;stroke-linecap:square;stroke-linejoin:miter;stroke-width:1.25;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_4\">\n",
       "    <path d=\"M 264.380938 279 \n",
       "L 264.380938 7.2 \n",
       "\" style=\"fill:none;stroke:#262626;stroke-linecap:square;stroke-linejoin:miter;stroke-width:1.25;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_5\">\n",
       "    <path d=\"M 41.180937 279 \n",
       "L 264.380938 279 \n",
       "\" style=\"fill:none;stroke:#262626;stroke-linecap:square;stroke-linejoin:miter;stroke-width:1.25;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_6\">\n",
       "    <path d=\"M 41.180937 7.2 \n",
       "L 264.380938 7.2 \n",
       "\" style=\"fill:none;stroke:#262626;stroke-linecap:square;stroke-linejoin:miter;stroke-width:1.25;\"/>\n",
       "   </g>\n",
       "   <g id=\"legend_1\">\n",
       "    <g id=\"line2d_15\">\n",
       "     <path d=\"M 50.180937 19.857812 \n",
       "L 70.180937 19.857812 \n",
       "\" style=\"fill:none;stroke:#ff0000;stroke-linecap:round;stroke-width:1.75;\"/>\n",
       "    </g>\n",
       "    <g id=\"line2d_16\"/>\n",
       "    <g id=\"text_15\">\n",
       "     <!-- Theoretical -->\n",
       "     <defs>\n",
       "      <path d=\"M 25.921875 0 \n",
       "L 25.921875 63.140625 \n",
       "L 2.34375 63.140625 \n",
       "L 2.34375 71.578125 \n",
       "L 59.078125 71.578125 \n",
       "L 59.078125 63.140625 \n",
       "L 35.40625 63.140625 \n",
       "L 35.40625 0 \n",
       "z\n",
       "\" id=\"ArialMT-54\"/>\n",
       "      <path d=\"M 6.59375 0 \n",
       "L 6.59375 71.578125 \n",
       "L 15.375 71.578125 \n",
       "L 15.375 45.90625 \n",
       "Q 21.53125 53.03125 30.90625 53.03125 \n",
       "Q 36.671875 53.03125 40.921875 50.75 \n",
       "Q 45.171875 48.484375 47 44.484375 \n",
       "Q 48.828125 40.484375 48.828125 32.859375 \n",
       "L 48.828125 0 \n",
       "L 40.046875 0 \n",
       "L 40.046875 32.859375 \n",
       "Q 40.046875 39.453125 37.1875 42.453125 \n",
       "Q 34.328125 45.453125 29.109375 45.453125 \n",
       "Q 25.203125 45.453125 21.75 43.421875 \n",
       "Q 18.3125 41.40625 16.84375 37.9375 \n",
       "Q 15.375 34.46875 15.375 28.375 \n",
       "L 15.375 0 \n",
       "z\n",
       "\" id=\"ArialMT-68\"/>\n",
       "      <path d=\"M 42.09375 16.703125 \n",
       "L 51.171875 15.578125 \n",
       "Q 49.03125 7.625 43.21875 3.21875 \n",
       "Q 37.40625 -1.171875 28.375 -1.171875 \n",
       "Q 17 -1.171875 10.328125 5.828125 \n",
       "Q 3.65625 12.84375 3.65625 25.484375 \n",
       "Q 3.65625 38.578125 10.390625 45.796875 \n",
       "Q 17.140625 53.03125 27.875 53.03125 \n",
       "Q 38.28125 53.03125 44.875 45.953125 \n",
       "Q 51.46875 38.875 51.46875 26.03125 \n",
       "Q 51.46875 25.25 51.421875 23.6875 \n",
       "L 12.75 23.6875 \n",
       "Q 13.234375 15.140625 17.578125 10.59375 \n",
       "Q 21.921875 6.0625 28.421875 6.0625 \n",
       "Q 33.25 6.0625 36.671875 8.59375 \n",
       "Q 40.09375 11.140625 42.09375 16.703125 \n",
       "M 13.234375 30.90625 \n",
       "L 42.1875 30.90625 \n",
       "Q 41.609375 37.453125 38.875 40.71875 \n",
       "Q 34.671875 45.796875 27.984375 45.796875 \n",
       "Q 21.921875 45.796875 17.796875 41.75 \n",
       "Q 13.671875 37.703125 13.234375 30.90625 \n",
       "\" id=\"ArialMT-65\"/>\n",
       "      <path d=\"M 3.328125 25.921875 \n",
       "Q 3.328125 40.328125 11.328125 47.265625 \n",
       "Q 18.015625 53.03125 27.640625 53.03125 \n",
       "Q 38.328125 53.03125 45.109375 46.015625 \n",
       "Q 51.90625 39.015625 51.90625 26.65625 \n",
       "Q 51.90625 16.65625 48.90625 10.90625 \n",
       "Q 45.90625 5.171875 40.15625 2 \n",
       "Q 34.421875 -1.171875 27.640625 -1.171875 \n",
       "Q 16.75 -1.171875 10.03125 5.8125 \n",
       "Q 3.328125 12.796875 3.328125 25.921875 \n",
       "M 12.359375 25.921875 \n",
       "Q 12.359375 15.96875 16.703125 11.015625 \n",
       "Q 21.046875 6.0625 27.640625 6.0625 \n",
       "Q 34.1875 6.0625 38.53125 11.03125 \n",
       "Q 42.875 16.015625 42.875 26.21875 \n",
       "Q 42.875 35.84375 38.5 40.796875 \n",
       "Q 34.125 45.75 27.640625 45.75 \n",
       "Q 21.046875 45.75 16.703125 40.8125 \n",
       "Q 12.359375 35.890625 12.359375 25.921875 \n",
       "\" id=\"ArialMT-6f\"/>\n",
       "      <path d=\"M 6.5 0 \n",
       "L 6.5 51.859375 \n",
       "L 14.40625 51.859375 \n",
       "L 14.40625 44 \n",
       "Q 17.4375 49.515625 20 51.265625 \n",
       "Q 22.5625 53.03125 25.640625 53.03125 \n",
       "Q 30.078125 53.03125 34.671875 50.203125 \n",
       "L 31.640625 42.046875 \n",
       "Q 28.421875 43.953125 25.203125 43.953125 \n",
       "Q 22.3125 43.953125 20.015625 42.21875 \n",
       "Q 17.71875 40.484375 16.75 37.40625 \n",
       "Q 15.28125 32.71875 15.28125 27.15625 \n",
       "L 15.28125 0 \n",
       "z\n",
       "\" id=\"ArialMT-72\"/>\n",
       "      <path d=\"M 25.78125 7.859375 \n",
       "L 27.046875 0.09375 \n",
       "Q 23.34375 -0.6875 20.40625 -0.6875 \n",
       "Q 15.625 -0.6875 12.984375 0.828125 \n",
       "Q 10.359375 2.34375 9.28125 4.8125 \n",
       "Q 8.203125 7.28125 8.203125 15.1875 \n",
       "L 8.203125 45.015625 \n",
       "L 1.765625 45.015625 \n",
       "L 1.765625 51.859375 \n",
       "L 8.203125 51.859375 \n",
       "L 8.203125 64.703125 \n",
       "L 16.9375 69.96875 \n",
       "L 16.9375 51.859375 \n",
       "L 25.78125 51.859375 \n",
       "L 25.78125 45.015625 \n",
       "L 16.9375 45.015625 \n",
       "L 16.9375 14.703125 \n",
       "Q 16.9375 10.9375 17.40625 9.859375 \n",
       "Q 17.875 8.796875 18.921875 8.15625 \n",
       "Q 19.96875 7.515625 21.921875 7.515625 \n",
       "Q 23.390625 7.515625 25.78125 7.859375 \n",
       "\" id=\"ArialMT-74\"/>\n",
       "      <path d=\"M 6.640625 61.46875 \n",
       "L 6.640625 71.578125 \n",
       "L 15.4375 71.578125 \n",
       "L 15.4375 61.46875 \n",
       "z\n",
       "M 6.640625 0 \n",
       "L 6.640625 51.859375 \n",
       "L 15.4375 51.859375 \n",
       "L 15.4375 0 \n",
       "z\n",
       "\" id=\"ArialMT-69\"/>\n",
       "      <path d=\"M 40.4375 19 \n",
       "L 49.078125 17.875 \n",
       "Q 47.65625 8.9375 41.8125 3.875 \n",
       "Q 35.984375 -1.171875 27.484375 -1.171875 \n",
       "Q 16.84375 -1.171875 10.375 5.78125 \n",
       "Q 3.90625 12.75 3.90625 25.734375 \n",
       "Q 3.90625 34.125 6.6875 40.421875 \n",
       "Q 9.46875 46.734375 15.15625 49.875 \n",
       "Q 20.84375 53.03125 27.546875 53.03125 \n",
       "Q 35.984375 53.03125 41.359375 48.75 \n",
       "Q 46.734375 44.484375 48.25 36.625 \n",
       "L 39.703125 35.296875 \n",
       "Q 38.484375 40.53125 35.375 43.15625 \n",
       "Q 32.28125 45.796875 27.875 45.796875 \n",
       "Q 21.234375 45.796875 17.078125 41.03125 \n",
       "Q 12.9375 36.28125 12.9375 25.984375 \n",
       "Q 12.9375 15.53125 16.9375 10.796875 \n",
       "Q 20.953125 6.0625 27.390625 6.0625 \n",
       "Q 32.5625 6.0625 36.03125 9.234375 \n",
       "Q 39.5 12.40625 40.4375 19 \n",
       "\" id=\"ArialMT-63\"/>\n",
       "      <path d=\"M 40.4375 6.390625 \n",
       "Q 35.546875 2.25 31.03125 0.53125 \n",
       "Q 26.515625 -1.171875 21.34375 -1.171875 \n",
       "Q 12.796875 -1.171875 8.203125 3 \n",
       "Q 3.609375 7.171875 3.609375 13.671875 \n",
       "Q 3.609375 17.484375 5.34375 20.625 \n",
       "Q 7.078125 23.78125 9.890625 25.6875 \n",
       "Q 12.703125 27.59375 16.21875 28.5625 \n",
       "Q 18.796875 29.25 24.03125 29.890625 \n",
       "Q 34.671875 31.15625 39.703125 32.90625 \n",
       "Q 39.75 34.71875 39.75 35.203125 \n",
       "Q 39.75 40.578125 37.25 42.78125 \n",
       "Q 33.890625 45.75 27.25 45.75 \n",
       "Q 21.046875 45.75 18.09375 43.578125 \n",
       "Q 15.140625 41.40625 13.71875 35.890625 \n",
       "L 5.125 37.0625 \n",
       "Q 6.296875 42.578125 8.984375 45.96875 \n",
       "Q 11.671875 49.359375 16.75 51.1875 \n",
       "Q 21.828125 53.03125 28.515625 53.03125 \n",
       "Q 35.15625 53.03125 39.296875 51.46875 \n",
       "Q 43.453125 49.90625 45.40625 47.53125 \n",
       "Q 47.359375 45.171875 48.140625 41.546875 \n",
       "Q 48.578125 39.3125 48.578125 33.453125 \n",
       "L 48.578125 21.734375 \n",
       "Q 48.578125 9.46875 49.140625 6.21875 \n",
       "Q 49.703125 2.984375 51.375 0 \n",
       "L 42.1875 0 \n",
       "Q 40.828125 2.734375 40.4375 6.390625 \n",
       "M 39.703125 26.03125 \n",
       "Q 34.90625 24.078125 25.34375 22.703125 \n",
       "Q 19.921875 21.921875 17.671875 20.9375 \n",
       "Q 15.4375 19.96875 14.203125 18.09375 \n",
       "Q 12.984375 16.21875 12.984375 13.921875 \n",
       "Q 12.984375 10.40625 15.640625 8.0625 \n",
       "Q 18.3125 5.71875 23.4375 5.71875 \n",
       "Q 28.515625 5.71875 32.46875 7.9375 \n",
       "Q 36.421875 10.15625 38.28125 14.015625 \n",
       "Q 39.703125 17 39.703125 22.796875 \n",
       "z\n",
       "\" id=\"ArialMT-61\"/>\n",
       "      <path d=\"M 6.390625 0 \n",
       "L 6.390625 71.578125 \n",
       "L 15.1875 71.578125 \n",
       "L 15.1875 0 \n",
       "z\n",
       "\" id=\"ArialMT-6c\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(78.180937 23.357812)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#ArialMT-54\"/>\n",
       "      <use x=\"61.083984\" xlink:href=\"#ArialMT-68\"/>\n",
       "      <use x=\"116.699219\" xlink:href=\"#ArialMT-65\"/>\n",
       "      <use x=\"172.314453\" xlink:href=\"#ArialMT-6f\"/>\n",
       "      <use x=\"227.929688\" xlink:href=\"#ArialMT-72\"/>\n",
       "      <use x=\"261.230469\" xlink:href=\"#ArialMT-65\"/>\n",
       "      <use x=\"316.845703\" xlink:href=\"#ArialMT-74\"/>\n",
       "      <use x=\"344.628906\" xlink:href=\"#ArialMT-69\"/>\n",
       "      <use x=\"366.845703\" xlink:href=\"#ArialMT-63\"/>\n",
       "      <use x=\"416.845703\" xlink:href=\"#ArialMT-61\"/>\n",
       "      <use x=\"472.460938\" xlink:href=\"#ArialMT-6c\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"line2d_17\">\n",
       "     <path d=\"M 50.180937 34.003125 \n",
       "L 70.180937 34.003125 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-dasharray:2.2,2.2;stroke-dashoffset:0;stroke-width:1.75;\"/>\n",
       "    </g>\n",
       "    <g id=\"line2d_18\"/>\n",
       "    <g id=\"text_16\">\n",
       "     <!-- Percolation threshold -->\n",
       "     <defs>\n",
       "      <path d=\"M 7.71875 0 \n",
       "L 7.71875 71.578125 \n",
       "L 34.71875 71.578125 \n",
       "Q 41.84375 71.578125 45.609375 70.90625 \n",
       "Q 50.875 70.015625 54.4375 67.546875 \n",
       "Q 58.015625 65.09375 60.1875 60.640625 \n",
       "Q 62.359375 56.203125 62.359375 50.875 \n",
       "Q 62.359375 41.75 56.546875 35.421875 \n",
       "Q 50.734375 29.109375 35.546875 29.109375 \n",
       "L 17.1875 29.109375 \n",
       "L 17.1875 0 \n",
       "z\n",
       "M 17.1875 37.546875 \n",
       "L 35.6875 37.546875 \n",
       "Q 44.875 37.546875 48.734375 40.96875 \n",
       "Q 52.59375 44.390625 52.59375 50.59375 \n",
       "Q 52.59375 55.078125 50.3125 58.265625 \n",
       "Q 48.046875 61.46875 44.34375 62.5 \n",
       "Q 41.9375 63.140625 35.5 63.140625 \n",
       "L 17.1875 63.140625 \n",
       "z\n",
       "\" id=\"ArialMT-50\"/>\n",
       "      <path d=\"M 6.59375 0 \n",
       "L 6.59375 51.859375 \n",
       "L 14.5 51.859375 \n",
       "L 14.5 44.484375 \n",
       "Q 20.21875 53.03125 31 53.03125 \n",
       "Q 35.6875 53.03125 39.625 51.34375 \n",
       "Q 43.5625 49.65625 45.515625 46.921875 \n",
       "Q 47.46875 44.1875 48.25 40.4375 \n",
       "Q 48.734375 37.984375 48.734375 31.890625 \n",
       "L 48.734375 0 \n",
       "L 39.9375 0 \n",
       "L 39.9375 31.546875 \n",
       "Q 39.9375 36.921875 38.90625 39.578125 \n",
       "Q 37.890625 42.234375 35.28125 43.8125 \n",
       "Q 32.671875 45.40625 29.15625 45.40625 \n",
       "Q 23.53125 45.40625 19.453125 41.84375 \n",
       "Q 15.375 38.28125 15.375 28.328125 \n",
       "L 15.375 0 \n",
       "z\n",
       "\" id=\"ArialMT-6e\"/>\n",
       "      <path id=\"ArialMT-20\"/>\n",
       "      <path d=\"M 3.078125 15.484375 \n",
       "L 11.765625 16.84375 \n",
       "Q 12.5 11.625 15.84375 8.84375 \n",
       "Q 19.1875 6.0625 25.203125 6.0625 \n",
       "Q 31.25 6.0625 34.171875 8.515625 \n",
       "Q 37.109375 10.984375 37.109375 14.3125 \n",
       "Q 37.109375 17.28125 34.515625 19 \n",
       "Q 32.71875 20.171875 25.53125 21.96875 \n",
       "Q 15.875 24.421875 12.140625 26.203125 \n",
       "Q 8.40625 27.984375 6.46875 31.125 \n",
       "Q 4.546875 34.28125 4.546875 38.09375 \n",
       "Q 4.546875 41.546875 6.125 44.5 \n",
       "Q 7.71875 47.46875 10.453125 49.421875 \n",
       "Q 12.5 50.921875 16.03125 51.96875 \n",
       "Q 19.578125 53.03125 23.640625 53.03125 \n",
       "Q 29.734375 53.03125 34.34375 51.265625 \n",
       "Q 38.96875 49.515625 41.15625 46.5 \n",
       "Q 43.359375 43.5 44.1875 38.484375 \n",
       "L 35.59375 37.3125 \n",
       "Q 35.015625 41.3125 32.203125 43.546875 \n",
       "Q 29.390625 45.796875 24.265625 45.796875 \n",
       "Q 18.21875 45.796875 15.625 43.796875 \n",
       "Q 13.03125 41.796875 13.03125 39.109375 \n",
       "Q 13.03125 37.40625 14.109375 36.03125 \n",
       "Q 15.1875 34.625 17.484375 33.6875 \n",
       "Q 18.796875 33.203125 25.25 31.453125 \n",
       "Q 34.578125 28.953125 38.25 27.359375 \n",
       "Q 41.9375 25.78125 44.03125 22.75 \n",
       "Q 46.140625 19.734375 46.140625 15.234375 \n",
       "Q 46.140625 10.84375 43.578125 6.953125 \n",
       "Q 41.015625 3.078125 36.171875 0.953125 \n",
       "Q 31.34375 -1.171875 25.25 -1.171875 \n",
       "Q 15.140625 -1.171875 9.84375 3.03125 \n",
       "Q 4.546875 7.234375 3.078125 15.484375 \n",
       "\" id=\"ArialMT-73\"/>\n",
       "      <path d=\"M 40.234375 0 \n",
       "L 40.234375 6.546875 \n",
       "Q 35.296875 -1.171875 25.734375 -1.171875 \n",
       "Q 19.53125 -1.171875 14.328125 2.25 \n",
       "Q 9.125 5.671875 6.265625 11.796875 \n",
       "Q 3.421875 17.921875 3.421875 25.875 \n",
       "Q 3.421875 33.640625 6 39.96875 \n",
       "Q 8.59375 46.296875 13.765625 49.65625 \n",
       "Q 18.953125 53.03125 25.34375 53.03125 \n",
       "Q 30.03125 53.03125 33.6875 51.046875 \n",
       "Q 37.359375 49.078125 39.65625 45.90625 \n",
       "L 39.65625 71.578125 \n",
       "L 48.390625 71.578125 \n",
       "L 48.390625 0 \n",
       "z\n",
       "M 12.453125 25.875 \n",
       "Q 12.453125 15.921875 16.640625 10.984375 \n",
       "Q 20.84375 6.0625 26.5625 6.0625 \n",
       "Q 32.328125 6.0625 36.34375 10.765625 \n",
       "Q 40.375 15.484375 40.375 25.140625 \n",
       "Q 40.375 35.796875 36.265625 40.765625 \n",
       "Q 32.171875 45.75 26.171875 45.75 \n",
       "Q 20.3125 45.75 16.375 40.96875 \n",
       "Q 12.453125 36.1875 12.453125 25.875 \n",
       "\" id=\"ArialMT-64\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(78.180937 37.503125)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#ArialMT-50\"/>\n",
       "      <use x=\"66.699219\" xlink:href=\"#ArialMT-65\"/>\n",
       "      <use x=\"122.314453\" xlink:href=\"#ArialMT-72\"/>\n",
       "      <use x=\"155.615234\" xlink:href=\"#ArialMT-63\"/>\n",
       "      <use x=\"205.615234\" xlink:href=\"#ArialMT-6f\"/>\n",
       "      <use x=\"261.230469\" xlink:href=\"#ArialMT-6c\"/>\n",
       "      <use x=\"283.447266\" xlink:href=\"#ArialMT-61\"/>\n",
       "      <use x=\"339.0625\" xlink:href=\"#ArialMT-74\"/>\n",
       "      <use x=\"366.845703\" xlink:href=\"#ArialMT-69\"/>\n",
       "      <use x=\"389.0625\" xlink:href=\"#ArialMT-6f\"/>\n",
       "      <use x=\"444.677734\" xlink:href=\"#ArialMT-6e\"/>\n",
       "      <use x=\"500.292969\" xlink:href=\"#ArialMT-20\"/>\n",
       "      <use x=\"528.076172\" xlink:href=\"#ArialMT-74\"/>\n",
       "      <use x=\"555.859375\" xlink:href=\"#ArialMT-68\"/>\n",
       "      <use x=\"611.474609\" xlink:href=\"#ArialMT-72\"/>\n",
       "      <use x=\"644.775391\" xlink:href=\"#ArialMT-65\"/>\n",
       "      <use x=\"700.390625\" xlink:href=\"#ArialMT-73\"/>\n",
       "      <use x=\"750.390625\" xlink:href=\"#ArialMT-68\"/>\n",
       "      <use x=\"806.005859\" xlink:href=\"#ArialMT-6f\"/>\n",
       "      <use x=\"861.621094\" xlink:href=\"#ArialMT-6c\"/>\n",
       "      <use x=\"883.837891\" xlink:href=\"#ArialMT-64\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"PathCollection_2\">\n",
       "     <path d=\"M 60.180937 52.523437 \n",
       "C 61.109148 52.523437 61.999467 52.154655 62.655811 51.498311 \n",
       "C 63.312155 50.841967 63.680937 49.951648 63.680937 49.023437 \n",
       "C 63.680937 48.095227 63.312155 47.204908 62.655811 46.548564 \n",
       "C 61.999467 45.89222 61.109148 45.523437 60.180937 45.523437 \n",
       "C 59.252727 45.523437 58.362408 45.89222 57.706064 46.548564 \n",
       "C 57.04972 47.204908 56.680937 48.095227 56.680937 49.023437 \n",
       "C 56.680937 49.951648 57.04972 50.841967 57.706064 51.498311 \n",
       "C 58.362408 52.154655 59.252727 52.523437 60.180937 52.523437 \n",
       "z\n",
       "\" style=\"fill:none;stroke:#000000;stroke-width:0.3;\"/>\n",
       "    </g>\n",
       "    <g id=\"text_17\">\n",
       "     <!-- Experimental -->\n",
       "     <defs>\n",
       "      <path d=\"M 7.90625 0 \n",
       "L 7.90625 71.578125 \n",
       "L 59.671875 71.578125 \n",
       "L 59.671875 63.140625 \n",
       "L 17.390625 63.140625 \n",
       "L 17.390625 41.21875 \n",
       "L 56.984375 41.21875 \n",
       "L 56.984375 32.8125 \n",
       "L 17.390625 32.8125 \n",
       "L 17.390625 8.453125 \n",
       "L 61.328125 8.453125 \n",
       "L 61.328125 0 \n",
       "z\n",
       "\" id=\"ArialMT-45\"/>\n",
       "      <path d=\"M 0.734375 0 \n",
       "L 19.671875 26.953125 \n",
       "L 2.15625 51.859375 \n",
       "L 13.140625 51.859375 \n",
       "L 21.09375 39.703125 \n",
       "Q 23.34375 36.234375 24.703125 33.890625 \n",
       "Q 26.859375 37.109375 28.65625 39.59375 \n",
       "L 37.40625 51.859375 \n",
       "L 47.90625 51.859375 \n",
       "L 29.984375 27.4375 \n",
       "L 49.265625 0 \n",
       "L 38.484375 0 \n",
       "L 27.828125 16.109375 \n",
       "L 25 20.453125 \n",
       "L 11.375 0 \n",
       "z\n",
       "\" id=\"ArialMT-78\"/>\n",
       "      <path d=\"M 6.59375 -19.875 \n",
       "L 6.59375 51.859375 \n",
       "L 14.59375 51.859375 \n",
       "L 14.59375 45.125 \n",
       "Q 17.4375 49.078125 21 51.046875 \n",
       "Q 24.5625 53.03125 29.640625 53.03125 \n",
       "Q 36.28125 53.03125 41.359375 49.609375 \n",
       "Q 46.4375 46.1875 49.015625 39.953125 \n",
       "Q 51.609375 33.734375 51.609375 26.3125 \n",
       "Q 51.609375 18.359375 48.75 11.984375 \n",
       "Q 45.90625 5.609375 40.453125 2.21875 \n",
       "Q 35.015625 -1.171875 29 -1.171875 \n",
       "Q 24.609375 -1.171875 21.109375 0.6875 \n",
       "Q 17.625 2.546875 15.375 5.375 \n",
       "L 15.375 -19.875 \n",
       "z\n",
       "M 14.546875 25.640625 \n",
       "Q 14.546875 15.625 18.59375 10.84375 \n",
       "Q 22.65625 6.0625 28.421875 6.0625 \n",
       "Q 34.28125 6.0625 38.453125 11.015625 \n",
       "Q 42.625 15.96875 42.625 26.375 \n",
       "Q 42.625 36.28125 38.546875 41.203125 \n",
       "Q 34.46875 46.140625 28.8125 46.140625 \n",
       "Q 23.1875 46.140625 18.859375 40.890625 \n",
       "Q 14.546875 35.640625 14.546875 25.640625 \n",
       "\" id=\"ArialMT-70\"/>\n",
       "      <path d=\"M 6.59375 0 \n",
       "L 6.59375 51.859375 \n",
       "L 14.453125 51.859375 \n",
       "L 14.453125 44.578125 \n",
       "Q 16.890625 48.390625 20.9375 50.703125 \n",
       "Q 25 53.03125 30.171875 53.03125 \n",
       "Q 35.9375 53.03125 39.625 50.640625 \n",
       "Q 43.3125 48.25 44.828125 43.953125 \n",
       "Q 50.984375 53.03125 60.84375 53.03125 \n",
       "Q 68.5625 53.03125 72.703125 48.75 \n",
       "Q 76.859375 44.484375 76.859375 35.59375 \n",
       "L 76.859375 0 \n",
       "L 68.109375 0 \n",
       "L 68.109375 32.671875 \n",
       "Q 68.109375 37.9375 67.25 40.25 \n",
       "Q 66.40625 42.578125 64.15625 43.984375 \n",
       "Q 61.921875 45.40625 58.890625 45.40625 \n",
       "Q 53.421875 45.40625 49.796875 41.765625 \n",
       "Q 46.1875 38.140625 46.1875 30.125 \n",
       "L 46.1875 0 \n",
       "L 37.40625 0 \n",
       "L 37.40625 33.6875 \n",
       "Q 37.40625 39.546875 35.25 42.46875 \n",
       "Q 33.109375 45.40625 28.21875 45.40625 \n",
       "Q 24.515625 45.40625 21.359375 43.453125 \n",
       "Q 18.21875 41.5 16.796875 37.734375 \n",
       "Q 15.375 33.984375 15.375 26.90625 \n",
       "L 15.375 0 \n",
       "z\n",
       "\" id=\"ArialMT-6d\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(78.180937 51.648437)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#ArialMT-45\"/>\n",
       "      <use x=\"66.699219\" xlink:href=\"#ArialMT-78\"/>\n",
       "      <use x=\"116.699219\" xlink:href=\"#ArialMT-70\"/>\n",
       "      <use x=\"172.314453\" xlink:href=\"#ArialMT-65\"/>\n",
       "      <use x=\"227.929688\" xlink:href=\"#ArialMT-72\"/>\n",
       "      <use x=\"261.230469\" xlink:href=\"#ArialMT-69\"/>\n",
       "      <use x=\"283.447266\" xlink:href=\"#ArialMT-6d\"/>\n",
       "      <use x=\"366.748047\" xlink:href=\"#ArialMT-65\"/>\n",
       "      <use x=\"422.363281\" xlink:href=\"#ArialMT-6e\"/>\n",
       "      <use x=\"477.978516\" xlink:href=\"#ArialMT-74\"/>\n",
       "      <use x=\"505.761719\" xlink:href=\"#ArialMT-61\"/>\n",
       "      <use x=\"561.376953\" xlink:href=\"#ArialMT-6c\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "  </g>\n",
       " </g>\n",
       " <defs>\n",
       "  <clipPath id=\"p70746567f7\">\n",
       "   <rect height=\"271.8\" width=\"223.2\" x=\"41.180937\" y=\"7.2\"/>\n",
       "  </clipPath>\n",
       " </defs>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<matplotlib.figure.Figure at 0x128474ac8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set_style('white')\n",
    "fig = plt.figure(figsize=(4,5))\n",
    "ax = fig.gca()\n",
    "lines = [':', '-.', '--', '-']\n",
    "colours = ['#0E6292','#056B09', '#C82D07', '#AB8425','0.2']\n",
    "\n",
    "ax.plot(means_theory,S2s,label='Theoretical',color='r')\n",
    "\n",
    "ax.scatter(means_exp, S2xs, color=colours[0],facecolors='none', edgecolors='k',label='Experimental')\n",
    "    \n",
    "plt.axvline(x = 4/3/4 ,color='k',linestyle=':',label='Percolation threshold')\n",
    "#plt.xlim(0,0.5)\n",
    "#plt.ylim(0,0.7)\n",
    "plt.xlabel(r'$\\langle n\\rangle$')\n",
    "plt.ylabel(r'$S$',rotation=0)\n",
    "plt.legend()\n",
    "plt.savefig('meandegree.pdf', bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 548,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.375"
      ]
     },
     "execution_count": 548,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "3/2/4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 549,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.3333333333333333"
      ]
     },
     "execution_count": 549,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "4/3/4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 550,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.7083333333333333"
      ]
     },
     "execution_count": 550,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "3/2/4 + 4/3/4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 551,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.35416666666666663"
      ]
     },
     "execution_count": 551,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "0.7083333333333333/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 567,
   "metadata": {},
   "outputs": [],
   "source": [
    "def clustered_network(N, nu):\n",
    "    '''Generate a network having clustered edge degrees given by Poisson\n",
    "    distributions with the given means.\n",
    "    \n",
    "    :param N: network order\n",
    "    :param mu: mean number of single edges\n",
    "    :param nu: mean number of triangles\n",
    "    :param flag: cluster type (string)\n",
    "    :returns: a network'''\n",
    "    (css) = (numpy.random.poisson(nu, size=N))\n",
    "    \n",
    "    (nc) = (sum(css))\n",
    "\n",
    "    if nc % 4 != 0:\n",
    "        for j in range(4 - nc % 4):\n",
    "            i = random.randrange(0, len(css))\n",
    "            css[i] += 1\n",
    "            \n",
    "    return random_clustered_graph(css)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 570,
   "metadata": {},
   "outputs": [],
   "source": [
    "def random_clustered_graph(joint_degree_sequence):\n",
    "    '''Generate a random graph with the given joint degree sequence of clustered nodes.\n",
    "    \n",
    "    :param joint_degree_sequence: (list of integers) \n",
    "    :param flag: The cluster type.\n",
    "    ''' \n",
    "    joint_degree_sequence = list(joint_degree_sequence)\n",
    "\n",
    "    N = len(joint_degree_sequence)\n",
    "    G = networkx.empty_graph(N)\n",
    "\n",
    "    clist = []\n",
    "    for n in G:\n",
    "        degrees = joint_degree_sequence[n]\n",
    "        \n",
    "        for ccount in range(degrees):\n",
    "            clist.append(n)\n",
    "        \n",
    "            \n",
    "    if (len(clist)%4 != 0):\n",
    "        raise networkx.NetworkXError('Invalid degree sequence')\n",
    "        \n",
    "    random.shuffle(clist)\n",
    "        \n",
    "    networkx.set_node_attributes(G, '', 'colour')\n",
    "    \n",
    "    while clist:\n",
    "        \n",
    "        n1 = clist.pop()\n",
    "        n2 = clist.pop()\n",
    "        \n",
    "        n3 = clist.pop()\n",
    "        n4 = clist.pop()\n",
    "        \n",
    "        # red is 3-site blue is 2-site \n",
    "        G.add_edges_from([(n1,n2), (n2,n3), (n3,n4), (n4,n1),(n3,n1)])\n",
    "        \n",
    "        G.nodes[n1]['colour'] = G.nodes[n1]['colour'] + 'r'\n",
    "        G.nodes[n2]['colour'] = G.nodes[n2]['colour'] + 'b'\n",
    "        G.nodes[n3]['colour'] = G.nodes[n3]['colour'] + 'r'\n",
    "        G.nodes[n4]['colour'] = G.nodes[n4]['colour'] + 'b'\n",
    "        \n",
    "                \n",
    "    G.name = \"random_clustered %d nodes %d edges\"%(G.order(), G.size())\n",
    "    return G"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 571,
   "metadata": {},
   "outputs": [],
   "source": [
    "G = clustered_network(8, 23)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 576,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
       "<svg height=\"410pt\" version=\"1.1\" viewBox=\"0 0 590 410\" width=\"590pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       " <defs>\n",
       "  <style type=\"text/css\">\n",
       "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
       "  </style>\n",
       " </defs>\n",
       " <g id=\"figure_1\">\n",
       "  <g id=\"patch_1\">\n",
       "   <path d=\"M 0 410.4 \n",
       "L 590.4 410.4 \n",
       "L 590.4 0 \n",
       "L 0 0 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "  </g>\n",
       "  <g id=\"axes_1\">\n",
       "   <g id=\"LineCollection_1\">\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 205.575945 381.154875 \n",
       "L 466.878934 68.633243 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 205.575945 381.154875 \n",
       "L 244.982683 29.245125 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 205.575945 381.154875 \n",
       "L 290.878317 209.733282 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 205.575945 381.154875 \n",
       "L 553.002846 220.193743 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 205.575945 381.154875 \n",
       "L 435.661264 360.359036 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 205.575945 381.154875 \n",
       "L 37.397154 273.753913 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 205.575945 381.154875 \n",
       "L 53.141737 114.022642 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 205.575945 381.154875 \n",
       "L 205.575945 381.154875 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 244.982683 29.245125 \n",
       "L 37.397154 273.753913 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 244.982683 29.245125 \n",
       "L 466.878934 68.633243 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 244.982683 29.245125 \n",
       "L 53.141737 114.022642 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 244.982683 29.245125 \n",
       "L 244.982683 29.245125 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 244.982683 29.245125 \n",
       "L 435.661264 360.359036 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 244.982683 29.245125 \n",
       "L 553.002846 220.193743 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 244.982683 29.245125 \n",
       "L 290.878317 209.733282 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 53.141737 114.022642 \n",
       "L 290.878317 209.733282 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 53.141737 114.022642 \n",
       "L 435.661264 360.359036 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 53.141737 114.022642 \n",
       "L 553.002846 220.193743 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 53.141737 114.022642 \n",
       "L 466.878934 68.633243 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 53.141737 114.022642 \n",
       "L 37.397154 273.753913 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 53.141737 114.022642 \n",
       "L 53.141737 114.022642 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 435.661264 360.359036 \n",
       "L 290.878317 209.733282 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 435.661264 360.359036 \n",
       "L 553.002846 220.193743 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 435.661264 360.359036 \n",
       "L 37.397154 273.753913 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 435.661264 360.359036 \n",
       "L 466.878934 68.633243 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 435.661264 360.359036 \n",
       "L 435.661264 360.359036 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 466.878934 68.633243 \n",
       "L 37.397154 273.753913 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 466.878934 68.633243 \n",
       "L 290.878317 209.733282 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 466.878934 68.633243 \n",
       "L 553.002846 220.193743 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 466.878934 68.633243 \n",
       "L 466.878934 68.633243 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 290.878317 209.733282 \n",
       "L 553.002846 220.193743 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 290.878317 209.733282 \n",
       "L 37.397154 273.753913 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 290.878317 209.733282 \n",
       "L 290.878317 209.733282 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 37.397154 273.753913 \n",
       "L 553.002846 220.193743 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 37.397154 273.753913 \n",
       "L 37.397154 273.753913 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "    <path clip-path=\"url(#p37d22be16c)\" d=\"M 553.002846 220.193743 \n",
       "L 553.002846 220.193743 \n",
       "\" style=\"fill:none;stroke:#000000;\"/>\n",
       "   </g>\n",
       "   <g id=\"PathCollection_1\">\n",
       "    <defs>\n",
       "     <path d=\"M 0 8.660254 \n",
       "C 2.296726 8.660254 4.499694 7.747755 6.123724 6.123724 \n",
       "C 7.747755 4.499694 8.660254 2.296726 8.660254 0 \n",
       "C 8.660254 -2.296726 7.747755 -4.499694 6.123724 -6.123724 \n",
       "C 4.499694 -7.747755 2.296726 -8.660254 0 -8.660254 \n",
       "C -2.296726 -8.660254 -4.499694 -7.747755 -6.123724 -6.123724 \n",
       "C -7.747755 -4.499694 -8.660254 -2.296726 -8.660254 0 \n",
       "C -8.660254 2.296726 -7.747755 4.499694 -6.123724 6.123724 \n",
       "C -4.499694 7.747755 -2.296726 8.660254 0 8.660254 \n",
       "z\n",
       "\" id=\"m96d55b5b45\" style=\"stroke:#1f78b4;stroke-width:0.3;\"/>\n",
       "    </defs>\n",
       "    <g clip-path=\"url(#p37d22be16c)\">\n",
       "     <use style=\"fill:#1f78b4;stroke:#1f78b4;stroke-width:0.3;\" x=\"205.575945\" xlink:href=\"#m96d55b5b45\" y=\"381.154875\"/>\n",
       "     <use style=\"fill:#1f78b4;stroke:#1f78b4;stroke-width:0.3;\" x=\"244.982683\" xlink:href=\"#m96d55b5b45\" y=\"29.245125\"/>\n",
       "     <use style=\"fill:#1f78b4;stroke:#1f78b4;stroke-width:0.3;\" x=\"53.141737\" xlink:href=\"#m96d55b5b45\" y=\"114.022642\"/>\n",
       "     <use style=\"fill:#1f78b4;stroke:#1f78b4;stroke-width:0.3;\" x=\"435.661264\" xlink:href=\"#m96d55b5b45\" y=\"360.359036\"/>\n",
       "     <use style=\"fill:#1f78b4;stroke:#1f78b4;stroke-width:0.3;\" x=\"466.878934\" xlink:href=\"#m96d55b5b45\" y=\"68.633243\"/>\n",
       "     <use style=\"fill:#1f78b4;stroke:#1f78b4;stroke-width:0.3;\" x=\"290.878317\" xlink:href=\"#m96d55b5b45\" y=\"209.733282\"/>\n",
       "     <use style=\"fill:#1f78b4;stroke:#1f78b4;stroke-width:0.3;\" x=\"37.397154\" xlink:href=\"#m96d55b5b45\" y=\"273.753913\"/>\n",
       "     <use style=\"fill:#1f78b4;stroke:#1f78b4;stroke-width:0.3;\" x=\"553.002846\" xlink:href=\"#m96d55b5b45\" y=\"220.193743\"/>\n",
       "    </g>\n",
       "   </g>\n",
       "  </g>\n",
       " </g>\n",
       " <defs>\n",
       "  <clipPath id=\"p37d22be16c\">\n",
       "   <rect height=\"396\" width=\"576\" x=\"7.2\" y=\"7.2\"/>\n",
       "  </clipPath>\n",
       " </defs>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1269892e8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "networkx.draw(G)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 574,
   "metadata": {},
   "outputs": [],
   "source": [
    "color=networkx.get_node_attributes(G,'colour')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 575,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{0: 'brbrbrbbrbbbrbrrbbbbrrb',\n",
       " 1: 'rbbrbrrbbrbbrbrrrrrbrbrrb',\n",
       " 2: 'rrbbrrrrrbbrbrbrbrbrrrbbr',\n",
       " 3: 'rrbrrrrrrbbrbbrrbbrbr',\n",
       " 4: 'rbbrbrbbbbrrbbrbrbrrbbb',\n",
       " 5: 'bbbbrbbbrbrrrrbbrbr',\n",
       " 6: 'brbrbrrrbrbrbbbrb',\n",
       " 7: 'rbrbrbrrrrbbbbrrbbbrrbr'}"
      ]
     },
     "execution_count": 575,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "color"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 609,
   "metadata": {},
   "outputs": [],
   "source": [
    "def random_clustered_graph(joint_degree_sequence):\n",
    "    '''Generate a random graph with the given joint degree sequence of clustered nodes.\n",
    "    \n",
    "    :param joint_degree_sequence: (list of integers) \n",
    "    :param flag: The cluster type.\n",
    "    ''' \n",
    "    joint_degree_sequence = list(joint_degree_sequence)\n",
    "\n",
    "    N = len(joint_degree_sequence)\n",
    "    G = networkx.empty_graph(N)\n",
    "\n",
    "    clist = []\n",
    "    for n in G:\n",
    "        degrees = joint_degree_sequence[n]\n",
    "        \n",
    "        for ccount in range(degrees):\n",
    "            clist.append(n)\n",
    "        \n",
    "            \n",
    "    if (len(clist)%4 != 0):\n",
    "        raise networkx.NetworkXError('Invalid degree sequence')\n",
    "        \n",
    "    random.shuffle(clist)\n",
    "        \n",
    "    networkx.set_node_attributes(G, '', 'colour') # node the spellings\n",
    "    networkx.set_node_attributes(G, '', 'color')\n",
    "    \n",
    "    for n in G.nodes():\n",
    "        if n % 2 == 0:\n",
    "            G.nodes[n]['color'] = 'red'\n",
    "        else:\n",
    "            G.nodes[n]['color'] = 'blue'\n",
    "        \n",
    "    while clist:\n",
    "        n1 = next((x for x in clist if G.nodes[x]['color'] == 'red'), None)\n",
    "        if n1:\n",
    "            clist.remove(n1)\n",
    "        \n",
    "        n3 = next((x for x in clist if G.nodes[x]['color'] == 'red'), None)\n",
    "        if n3:\n",
    "            clist.remove(n3)\n",
    "        \n",
    "        n2 = next((x for x in clist if G.nodes[x]['color'] == 'blue'), None)\n",
    "        if n2:\n",
    "            clist.remove(n2)\n",
    "        \n",
    "        n4 = next((x for x in clist if G.nodes[x]['color'] == 'blue'), None)\n",
    "        if n4:\n",
    "            clist.remove(n4)\n",
    "    \n",
    "        if n1 is not None and n2 is not None and n3 is not None and n4 is not None:\n",
    "            \n",
    "            # red is 3-site blue is 2-site \n",
    "            G.add_edges_from([(n1,n2), (n2,n3), (n3,n4), (n4,n1),(n3,n1)])\n",
    "            \n",
    "            G.nodes[n1]['colour'] = G.nodes[n1]['colour'] + 'r'\n",
    "            G.nodes[n2]['colour'] = G.nodes[n2]['colour'] + 'b'\n",
    "            G.nodes[n3]['colour'] = G.nodes[n3]['colour'] + 'r'\n",
    "            G.nodes[n4]['colour'] = G.nodes[n4]['colour'] + 'b'\n",
    "        \n",
    "        else:\n",
    "            return G\n",
    "                  \n",
    "    G.name = \"random_clustered %d nodes %d edges\"%(G.order(), G.size())\n",
    "    return G"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 620,
   "metadata": {},
   "outputs": [],
   "source": [
    "G = clustered_network(240, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 628,
   "metadata": {},
   "outputs": [],
   "source": [
    "def experimental_percolation(nu, eta):\n",
    "    '''Perform experimental percolation for vector vec\n",
    "    and clustering given by flag.'''\n",
    "    N = 35000\n",
    "    repetitions = 50\n",
    "\n",
    "    txs = []\n",
    "    for rep in range(repetitions):\n",
    "        g = clustered_network(N, nu)\n",
    "        gc = max(networkx.connected_components(g), key=len)\n",
    "        txs.append(len(gc) / g.order())\n",
    "        \n",
    "    return numpy.mean(txs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 629,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "  0%|          | 0/50 [00:00<?, ?it/s]\u001b[A\u001b[A\n",
      "\n",
      " 16%|█▌        | 8/50 [00:32<02:52,  4.11s/it]\u001b[A\u001b[A\n",
      "\n",
      " 24%|██▍       | 12/50 [01:07<03:34,  5.65s/it]\u001b[A\u001b[A\n",
      "\n",
      " 32%|███▏      | 16/50 [01:51<03:55,  6.94s/it]\u001b[A\u001b[A\n",
      "\n",
      " 40%|████      | 20/50 [02:44<04:06,  8.22s/it]\u001b[A\u001b[A\n",
      "\n",
      " 48%|████▊     | 24/50 [03:37<03:55,  9.05s/it]\u001b[A\u001b[A\n",
      "\n",
      " 56%|█████▌    | 28/50 [05:16<04:08, 11.30s/it]\u001b[A\u001b[A\n",
      "\n",
      " 64%|██████▍   | 32/50 [07:12<04:03, 13.52s/it]\u001b[A\u001b[A\n",
      "\n",
      " 72%|███████▏  | 36/50 [11:44<04:34, 19.57s/it]\u001b[A\u001b[A\n",
      "\n",
      " 80%|████████  | 40/50 [17:29<04:22, 26.24s/it]\u001b[A\u001b[A\n",
      "\n",
      " 88%|████████▊ | 44/50 [26:04<03:33, 35.55s/it]\u001b[A\u001b[A\n",
      "\n",
      " 96%|█████████▌| 48/50 [32:33<01:21, 40.70s/it]\u001b[A\u001b[A\n",
      "\n",
      "100%|██████████| 50/50 [32:33<00:00, 39.07s/it]\u001b[A\u001b[A"
     ]
    }
   ],
   "source": [
    "from joblib import Parallel, delayed\n",
    "import multiprocessing\n",
    "from tqdm import tqdm\n",
    "\n",
    "num_cores = multiprocessing.cpu_count()\n",
    "\n",
    "S2xs = [] \n",
    "means_exp = np.linspace(0.0,0.5,50)\n",
    "\n",
    "S2xs = Parallel(n_jobs=num_cores)(delayed(experimental_percolation)(m,m) for m in tqdm(means_exp))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 630,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gA_M(T,u2,u3):\n",
    "    '''subscript represents degree in diamond'''\n",
    "    return (((u2+(1-u2)*(1-T))**2)*(u3+(1-u3)*(1-T))\n",
    "            -2*(1-u2)*pow(1-T,2)*u3*u2*pow(T,3)\n",
    "            -2*(1-u2)*u3*pow(T,2)*(1-u2*pow(T,2))*(1-(1-u2)*T)*(1-T)\n",
    "            -2*(1-u3)*(1-T)*u2*pow(T,2)*(1-u2*pow(T,2))*(1-(1-u2)*T)\n",
    "           )\n",
    "\n",
    "def gB_M(T,u2,u3):\n",
    "    '''subscript represents degree in diamond\n",
    "    CHANGED THE FAIL PATHS COMPARED TO THE PAPER'''\n",
    "    fail = (1-(1-u2)*T) # 1\n",
    "    return ((u3+(1-u3)*(1-T))**2 \n",
    "            -1*pow(1-T,2)*(1-u3)*u2*u3*pow(T,3)\n",
    "            -1*(1-u2)*pow(1-T,2)*pow(u3,2)*pow(T,3)\n",
    "            -1*(1-u2)*u3*pow(T,2)*(1-(1-u3)*T)\n",
    "            -1*(1-T)*(1-u3)*u3*pow(T,2)*fail\n",
    "            )\n",
    "\n",
    "def G0(gA,gB,a,b):\n",
    "    return math.exp(a*(gA-1))*math.exp(b*(gB-1))\n",
    "\n",
    "S2s = []    \n",
    "for m in means_theory:\n",
    "    m = m/2\n",
    "    #: theory :#\n",
    "    z2 = 0.5\n",
    "    z3 = 0.5\n",
    "    for i in range(150):\n",
    "        gA = gA_M(1,z2,z3)\n",
    "        gB = gB_M(1,z2,z3)\n",
    "        \n",
    "        z2 = G0(gA,gB,m,m)\n",
    "        z3 = G0(gA,gB,m,m)\n",
    "        \n",
    "    S2s.append(1-G0(gA,gB,m,m))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 631,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x128490e48>"
      ]
     },
     "execution_count": 631,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
       "<svg height=\"316pt\" version=\"1.1\" viewBox=\"0 0 271 316\" width=\"271pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       " <defs>\n",
       "  <style type=\"text/css\">\n",
       "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
       "  </style>\n",
       " </defs>\n",
       " <g id=\"figure_1\">\n",
       "  <g id=\"patch_1\">\n",
       "   <path d=\"M 0 316.405156 \n",
       "L 271.580938 316.405156 \n",
       "L 271.580938 0 \n",
       "L 0 0 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "  </g>\n",
       "  <g id=\"axes_1\">\n",
       "   <g id=\"patch_2\">\n",
       "    <path d=\"M 41.180937 279 \n",
       "L 264.380938 279 \n",
       "L 264.380938 7.2 \n",
       "L 41.180937 7.2 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_1\">\n",
       "    <g id=\"xtick_1\">\n",
       "     <g id=\"line2d_1\"/>\n",
       "     <g id=\"text_1\">\n",
       "      <!-- 0.0 -->\n",
       "      <defs>\n",
       "       <path d=\"M 4.15625 35.296875 \n",
       "Q 4.15625 48 6.765625 55.734375 \n",
       "Q 9.375 63.484375 14.515625 67.671875 \n",
       "Q 19.671875 71.875 27.484375 71.875 \n",
       "Q 33.25 71.875 37.59375 69.546875 \n",
       "Q 41.9375 67.234375 44.765625 62.859375 \n",
       "Q 47.609375 58.5 49.21875 52.21875 \n",
       "Q 50.828125 45.953125 50.828125 35.296875 \n",
       "Q 50.828125 22.703125 48.234375 14.96875 \n",
       "Q 45.65625 7.234375 40.5 3 \n",
       "Q 35.359375 -1.21875 27.484375 -1.21875 \n",
       "Q 17.140625 -1.21875 11.234375 6.203125 \n",
       "Q 4.15625 15.140625 4.15625 35.296875 \n",
       "M 13.1875 35.296875 \n",
       "Q 13.1875 17.671875 17.3125 11.828125 \n",
       "Q 21.4375 6 27.484375 6 \n",
       "Q 33.546875 6 37.671875 11.859375 \n",
       "Q 41.796875 17.71875 41.796875 35.296875 \n",
       "Q 41.796875 52.984375 37.671875 58.78125 \n",
       "Q 33.546875 64.59375 27.390625 64.59375 \n",
       "Q 21.34375 64.59375 17.71875 59.46875 \n",
       "Q 13.1875 52.9375 13.1875 35.296875 \n",
       "\" id=\"ArialMT-30\"/>\n",
       "       <path d=\"M 9.078125 0 \n",
       "L 9.078125 10.015625 \n",
       "L 19.09375 10.015625 \n",
       "L 19.09375 0 \n",
       "z\n",
       "\" id=\"ArialMT-2e\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(47.759675 293.157812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_2\">\n",
       "     <g id=\"line2d_2\"/>\n",
       "     <g id=\"text_2\">\n",
       "      <!-- 0.1 -->\n",
       "      <defs>\n",
       "       <path d=\"M 37.25 0 \n",
       "L 28.46875 0 \n",
       "L 28.46875 56 \n",
       "Q 25.296875 52.984375 20.140625 49.953125 \n",
       "Q 14.984375 46.921875 10.890625 45.40625 \n",
       "L 10.890625 53.90625 \n",
       "Q 18.265625 57.375 23.78125 62.296875 \n",
       "Q 29.296875 67.234375 31.59375 71.875 \n",
       "L 37.25 71.875 \n",
       "z\n",
       "\" id=\"ArialMT-31\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(86.98818 293.157812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-31\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_3\">\n",
       "     <g id=\"line2d_3\"/>\n",
       "     <g id=\"text_3\">\n",
       "      <!-- 0.2 -->\n",
       "      <defs>\n",
       "       <path d=\"M 50.34375 8.453125 \n",
       "L 50.34375 0 \n",
       "L 3.03125 0 \n",
       "Q 2.9375 3.171875 4.046875 6.109375 \n",
       "Q 5.859375 10.9375 9.828125 15.625 \n",
       "Q 13.8125 20.3125 21.34375 26.46875 \n",
       "Q 33.015625 36.03125 37.109375 41.625 \n",
       "Q 41.21875 47.21875 41.21875 52.203125 \n",
       "Q 41.21875 57.421875 37.46875 61 \n",
       "Q 33.734375 64.59375 27.734375 64.59375 \n",
       "Q 21.390625 64.59375 17.578125 60.78125 \n",
       "Q 13.765625 56.984375 13.71875 50.25 \n",
       "L 4.6875 51.171875 \n",
       "Q 5.609375 61.28125 11.65625 66.578125 \n",
       "Q 17.71875 71.875 27.9375 71.875 \n",
       "Q 38.234375 71.875 44.234375 66.15625 \n",
       "Q 50.25 60.453125 50.25 52 \n",
       "Q 50.25 47.703125 48.484375 43.546875 \n",
       "Q 46.734375 39.40625 42.65625 34.8125 \n",
       "Q 38.578125 30.21875 29.109375 22.21875 \n",
       "Q 21.1875 15.578125 18.9375 13.203125 \n",
       "Q 16.703125 10.84375 15.234375 8.453125 \n",
       "z\n",
       "\" id=\"ArialMT-32\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(126.216685 293.157812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-32\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_4\">\n",
       "     <g id=\"line2d_4\"/>\n",
       "     <g id=\"text_4\">\n",
       "      <!-- 0.3 -->\n",
       "      <defs>\n",
       "       <path d=\"M 4.203125 18.890625 \n",
       "L 12.984375 20.0625 \n",
       "Q 14.5 12.59375 18.140625 9.296875 \n",
       "Q 21.78125 6 27 6 \n",
       "Q 33.203125 6 37.46875 10.296875 \n",
       "Q 41.75 14.59375 41.75 20.953125 \n",
       "Q 41.75 27 37.796875 30.921875 \n",
       "Q 33.84375 34.859375 27.734375 34.859375 \n",
       "Q 25.25 34.859375 21.53125 33.890625 \n",
       "L 22.515625 41.609375 \n",
       "Q 23.390625 41.5 23.921875 41.5 \n",
       "Q 29.546875 41.5 34.03125 44.421875 \n",
       "Q 38.53125 47.359375 38.53125 53.46875 \n",
       "Q 38.53125 58.296875 35.25 61.46875 \n",
       "Q 31.984375 64.65625 26.8125 64.65625 \n",
       "Q 21.6875 64.65625 18.265625 61.421875 \n",
       "Q 14.84375 58.203125 13.875 51.765625 \n",
       "L 5.078125 53.328125 \n",
       "Q 6.6875 62.15625 12.390625 67.015625 \n",
       "Q 18.109375 71.875 26.609375 71.875 \n",
       "Q 32.46875 71.875 37.390625 69.359375 \n",
       "Q 42.328125 66.84375 44.9375 62.5 \n",
       "Q 47.5625 58.15625 47.5625 53.265625 \n",
       "Q 47.5625 48.640625 45.0625 44.828125 \n",
       "Q 42.578125 41.015625 37.703125 38.765625 \n",
       "Q 44.046875 37.3125 47.5625 32.6875 \n",
       "Q 51.078125 28.078125 51.078125 21.140625 \n",
       "Q 51.078125 11.765625 44.234375 5.25 \n",
       "Q 37.40625 -1.265625 26.953125 -1.265625 \n",
       "Q 17.53125 -1.265625 11.296875 4.34375 \n",
       "Q 5.078125 9.96875 4.203125 18.890625 \n",
       "\" id=\"ArialMT-33\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(165.44519 293.157812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-33\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_5\">\n",
       "     <g id=\"line2d_5\"/>\n",
       "     <g id=\"text_5\">\n",
       "      <!-- 0.4 -->\n",
       "      <defs>\n",
       "       <path d=\"M 32.328125 0 \n",
       "L 32.328125 17.140625 \n",
       "L 1.265625 17.140625 \n",
       "L 1.265625 25.203125 \n",
       "L 33.9375 71.578125 \n",
       "L 41.109375 71.578125 \n",
       "L 41.109375 25.203125 \n",
       "L 50.78125 25.203125 \n",
       "L 50.78125 17.140625 \n",
       "L 41.109375 17.140625 \n",
       "L 41.109375 0 \n",
       "z\n",
       "M 32.328125 25.203125 \n",
       "L 32.328125 57.46875 \n",
       "L 9.90625 25.203125 \n",
       "z\n",
       "\" id=\"ArialMT-34\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(204.673695 293.157812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_6\">\n",
       "     <g id=\"line2d_6\"/>\n",
       "     <g id=\"text_6\">\n",
       "      <!-- 0.5 -->\n",
       "      <defs>\n",
       "       <path d=\"M 4.15625 18.75 \n",
       "L 13.375 19.53125 \n",
       "Q 14.40625 12.796875 18.140625 9.390625 \n",
       "Q 21.875 6 27.15625 6 \n",
       "Q 33.5 6 37.890625 10.78125 \n",
       "Q 42.28125 15.578125 42.28125 23.484375 \n",
       "Q 42.28125 31 38.0625 35.34375 \n",
       "Q 33.84375 39.703125 27 39.703125 \n",
       "Q 22.75 39.703125 19.328125 37.765625 \n",
       "Q 15.921875 35.84375 13.96875 32.765625 \n",
       "L 5.71875 33.84375 \n",
       "L 12.640625 70.609375 \n",
       "L 48.25 70.609375 \n",
       "L 48.25 62.203125 \n",
       "L 19.671875 62.203125 \n",
       "L 15.828125 42.96875 \n",
       "Q 22.265625 47.46875 29.34375 47.46875 \n",
       "Q 38.71875 47.46875 45.15625 40.96875 \n",
       "Q 51.609375 34.46875 51.609375 24.265625 \n",
       "Q 51.609375 14.546875 45.953125 7.46875 \n",
       "Q 39.0625 -1.21875 27.15625 -1.21875 \n",
       "Q 17.390625 -1.21875 11.203125 4.25 \n",
       "Q 5.03125 9.71875 4.15625 18.75 \n",
       "\" id=\"ArialMT-35\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(243.9022 293.157812)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_7\">\n",
       "     <!-- $\\langle n\\rangle$ -->\n",
       "     <defs>\n",
       "      <path d=\"M 8.9375 31.34375 \n",
       "L 22.703125 75.875 \n",
       "L 31 75.875 \n",
       "L 17.234375 31.34375 \n",
       "L 31 -13.1875 \n",
       "L 22.703125 -13.1875 \n",
       "z\n",
       "\" id=\"DejaVuSans-27e8\"/>\n",
       "      <path d=\"M 55.71875 33.015625 \n",
       "L 49.3125 0 \n",
       "L 40.28125 0 \n",
       "L 46.6875 32.671875 \n",
       "Q 47.125 34.96875 47.359375 36.71875 \n",
       "Q 47.609375 38.484375 47.609375 39.5 \n",
       "Q 47.609375 43.609375 45.015625 45.890625 \n",
       "Q 42.4375 48.1875 37.796875 48.1875 \n",
       "Q 30.5625 48.1875 25.34375 43.375 \n",
       "Q 20.125 38.578125 18.5 30.328125 \n",
       "L 12.5 0 \n",
       "L 3.515625 0 \n",
       "L 14.109375 54.6875 \n",
       "L 23.09375 54.6875 \n",
       "L 21.296875 46.09375 \n",
       "Q 25.046875 50.828125 30.3125 53.40625 \n",
       "Q 35.59375 56 41.40625 56 \n",
       "Q 48.640625 56 52.609375 52.09375 \n",
       "Q 56.59375 48.1875 56.59375 41.109375 \n",
       "Q 56.59375 39.359375 56.375 37.359375 \n",
       "Q 56.15625 35.359375 55.71875 33.015625 \n",
       "\" id=\"DejaVuSans-Oblique-6e\"/>\n",
       "      <path d=\"M 30.078125 31.34375 \n",
       "L 16.3125 -13.1875 \n",
       "L 8.015625 -13.1875 \n",
       "L 21.78125 31.34375 \n",
       "L 8.015625 75.875 \n",
       "L 16.3125 75.875 \n",
       "z\n",
       "\" id=\"DejaVuSans-27e9\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(144.970937 307.018906)scale(0.11 -0.11)\">\n",
       "      <use transform=\"translate(0 0.125)\" xlink:href=\"#DejaVuSans-27e8\"/>\n",
       "      <use transform=\"translate(39.013672 0.125)\" xlink:href=\"#DejaVuSans-Oblique-6e\"/>\n",
       "      <use transform=\"translate(102.392578 0.125)\" xlink:href=\"#DejaVuSans-27e9\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_2\">\n",
       "    <g id=\"ytick_1\">\n",
       "     <g id=\"line2d_7\"/>\n",
       "     <g id=\"text_8\">\n",
       "      <!-- 0.00 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(14.72 266.800401)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"139.013672\" xlink:href=\"#ArialMT-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_2\">\n",
       "     <g id=\"line2d_8\"/>\n",
       "     <g id=\"text_9\">\n",
       "      <!-- 0.05 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(14.72 218.604419)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"139.013672\" xlink:href=\"#ArialMT-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_3\">\n",
       "     <g id=\"line2d_9\"/>\n",
       "     <g id=\"text_10\">\n",
       "      <!-- 0.10 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(14.72 170.408438)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-31\"/>\n",
       "       <use x=\"139.013672\" xlink:href=\"#ArialMT-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_4\">\n",
       "     <g id=\"line2d_10\"/>\n",
       "     <g id=\"text_11\">\n",
       "      <!-- 0.15 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(14.72 122.212456)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-31\"/>\n",
       "       <use x=\"139.013672\" xlink:href=\"#ArialMT-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_5\">\n",
       "     <g id=\"line2d_11\"/>\n",
       "     <g id=\"text_12\">\n",
       "      <!-- 0.20 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(14.72 74.016474)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-32\"/>\n",
       "       <use x=\"139.013672\" xlink:href=\"#ArialMT-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_6\">\n",
       "     <g id=\"line2d_12\"/>\n",
       "     <g id=\"text_13\">\n",
       "      <!-- 0.25 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(14.72 25.820492)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#ArialMT-30\"/>\n",
       "       <use x=\"55.615234\" xlink:href=\"#ArialMT-2e\"/>\n",
       "       <use x=\"83.398438\" xlink:href=\"#ArialMT-32\"/>\n",
       "       <use x=\"139.013672\" xlink:href=\"#ArialMT-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_14\">\n",
       "     <!-- $S$ -->\n",
       "     <defs>\n",
       "      <path d=\"M 60.296875 70.515625 \n",
       "L 58.40625 60.890625 \n",
       "Q 53.46875 63.53125 48.609375 64.875 \n",
       "Q 43.75 66.21875 39.203125 66.21875 \n",
       "Q 30.375 66.21875 25.140625 62.359375 \n",
       "Q 19.921875 58.5 19.921875 52.09375 \n",
       "Q 19.921875 48.578125 21.84375 46.703125 \n",
       "Q 23.78125 44.828125 31.78125 42.671875 \n",
       "L 37.703125 41.21875 \n",
       "Q 47.703125 38.625 51.609375 34.640625 \n",
       "Q 55.515625 30.671875 55.515625 23.484375 \n",
       "Q 55.515625 12.453125 46.84375 5.515625 \n",
       "Q 38.1875 -1.421875 24.03125 -1.421875 \n",
       "Q 18.21875 -1.421875 12.359375 -0.265625 \n",
       "Q 6.5 0.875 0.59375 3.21875 \n",
       "L 2.59375 13.375 \n",
       "Q 8.015625 10.015625 13.453125 8.296875 \n",
       "Q 18.890625 6.59375 24.3125 6.59375 \n",
       "Q 33.546875 6.59375 39.109375 10.6875 \n",
       "Q 44.671875 14.796875 44.671875 21.390625 \n",
       "Q 44.671875 25.78125 42.453125 28.046875 \n",
       "Q 40.234375 30.328125 32.90625 32.171875 \n",
       "L 27 33.6875 \n",
       "Q 16.890625 36.328125 13.203125 39.765625 \n",
       "Q 9.515625 43.21875 9.515625 49.421875 \n",
       "Q 9.515625 60.296875 17.890625 67.25 \n",
       "Q 26.265625 74.21875 39.703125 74.21875 \n",
       "Q 44.921875 74.21875 50.046875 73.28125 \n",
       "Q 55.171875 72.359375 60.296875 70.515625 \n",
       "\" id=\"DejaVuSans-Oblique-53\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(7.2 140.91375)scale(0.11 -0.11)\">\n",
       "      <use transform=\"translate(0 0.78125)\" xlink:href=\"#DejaVuSans-Oblique-53\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"PathCollection_1\">\n",
       "    <defs>\n",
       "     <path d=\"M 0 3.5 \n",
       "C 0.928211 3.5 1.81853 3.131218 2.474874 2.474874 \n",
       "C 3.131218 1.81853 3.5 0.928211 3.5 0 \n",
       "C 3.5 -0.928211 3.131218 -1.81853 2.474874 -2.474874 \n",
       "C 1.81853 -3.131218 0.928211 -3.5 0 -3.5 \n",
       "C -0.928211 -3.5 -1.81853 -3.131218 -2.474874 -2.474874 \n",
       "C -3.131218 -1.81853 -3.5 -0.928211 -3.5 0 \n",
       "C -3.5 0.928211 -3.131218 1.81853 -2.474874 2.474874 \n",
       "C -1.81853 3.131218 -0.928211 3.5 0 3.5 \n",
       "z\n",
       "\" id=\"C0_0_7c00857635\"/>\n",
       "    </defs>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"54.709675\" xlink:href=\"#C0_0_7c00857635\" y=\"263.193954\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"58.712584\" xlink:href=\"#C0_0_7c00857635\" y=\"262.974181\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"62.715492\" xlink:href=\"#C0_0_7c00857635\" y=\"262.997315\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"66.718401\" xlink:href=\"#C0_0_7c00857635\" y=\"262.736781\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"70.72131\" xlink:href=\"#C0_0_7c00857635\" y=\"261.883024\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"74.724218\" xlink:href=\"#C0_0_7c00857635\" y=\"261.407123\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"78.727127\" xlink:href=\"#C0_0_7c00857635\" y=\"262.812242\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"82.730036\" xlink:href=\"#C0_0_7c00857635\" y=\"260.785808\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"86.732944\" xlink:href=\"#C0_0_7c00857635\" y=\"259.625248\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"90.735853\" xlink:href=\"#C0_0_7c00857635\" y=\"261.596602\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"94.738762\" xlink:href=\"#C0_0_7c00857635\" y=\"258.984655\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"98.74167\" xlink:href=\"#C0_0_7c00857635\" y=\"260.062593\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"102.744579\" xlink:href=\"#C0_0_7c00857635\" y=\"259.262264\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"106.747488\" xlink:href=\"#C0_0_7c00857635\" y=\"258.392533\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"110.750396\" xlink:href=\"#C0_0_7c00857635\" y=\"259.208284\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"114.753305\" xlink:href=\"#C0_0_7c00857635\" y=\"259.201675\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"118.756214\" xlink:href=\"#C0_0_7c00857635\" y=\"260.098395\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"122.759122\" xlink:href=\"#C0_0_7c00857635\" y=\"257.456705\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"126.762031\" xlink:href=\"#C0_0_7c00857635\" y=\"254.842555\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"130.76494\" xlink:href=\"#C0_0_7c00857635\" y=\"255.299728\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"134.767848\" xlink:href=\"#C0_0_7c00857635\" y=\"250.236671\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"138.770757\" xlink:href=\"#C0_0_7c00857635\" y=\"255.096479\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"142.773666\" xlink:href=\"#C0_0_7c00857635\" y=\"249.838435\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"146.776574\" xlink:href=\"#C0_0_7c00857635\" y=\"247.126791\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"150.779483\" xlink:href=\"#C0_0_7c00857635\" y=\"249.003405\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"154.782392\" xlink:href=\"#C0_0_7c00857635\" y=\"239.491997\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"158.785301\" xlink:href=\"#C0_0_7c00857635\" y=\"237.350993\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"162.788209\" xlink:href=\"#C0_0_7c00857635\" y=\"235.410486\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"166.791118\" xlink:href=\"#C0_0_7c00857635\" y=\"232.579867\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"170.794027\" xlink:href=\"#C0_0_7c00857635\" y=\"237.020507\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"174.796935\" xlink:href=\"#C0_0_7c00857635\" y=\"220.559513\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"178.799844\" xlink:href=\"#C0_0_7c00857635\" y=\"219.191298\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"182.802753\" xlink:href=\"#C0_0_7c00857635\" y=\"226.755038\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"186.805661\" xlink:href=\"#C0_0_7c00857635\" y=\"216.584309\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"190.80857\" xlink:href=\"#C0_0_7c00857635\" y=\"210.584873\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"194.811479\" xlink:href=\"#C0_0_7c00857635\" y=\"183.417762\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"198.814387\" xlink:href=\"#C0_0_7c00857635\" y=\"184.98482\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"202.817296\" xlink:href=\"#C0_0_7c00857635\" y=\"170.519966\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"206.820205\" xlink:href=\"#C0_0_7c00857635\" y=\"158.577828\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"210.823113\" xlink:href=\"#C0_0_7c00857635\" y=\"139.357822\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"214.826022\" xlink:href=\"#C0_0_7c00857635\" y=\"135.552267\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"218.828931\" xlink:href=\"#C0_0_7c00857635\" y=\"119.579843\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"222.831839\" xlink:href=\"#C0_0_7c00857635\" y=\"105.849772\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"226.834748\" xlink:href=\"#C0_0_7c00857635\" y=\"94.981716\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"230.837657\" xlink:href=\"#C0_0_7c00857635\" y=\"86.118612\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"234.840565\" xlink:href=\"#C0_0_7c00857635\" y=\"73.072649\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"238.843474\" xlink:href=\"#C0_0_7c00857635\" y=\"63.060553\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"242.846383\" xlink:href=\"#C0_0_7c00857635\" y=\"56.402347\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"246.849291\" xlink:href=\"#C0_0_7c00857635\" y=\"41.776657\"/>\n",
       "    </g>\n",
       "    <g clip-path=\"url(#p2ab0f4fee0)\">\n",
       "     <use style=\"fill:none;stroke:#000000;stroke-width:0.3;\" x=\"250.8522\" xlink:href=\"#C0_0_7c00857635\" y=\"32.066956\"/>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"line2d_13\">\n",
       "    <path clip-path=\"url(#p2ab0f4fee0)\" d=\"M 54.709675 263.221495 \n",
       "L 180.919031 263.117854 \n",
       "L 182.174845 262.879597 \n",
       "L 183.038218 262.491828 \n",
       "L 183.744613 261.928054 \n",
       "L 184.451009 261.041085 \n",
       "L 185.157405 259.744742 \n",
       "L 185.942289 257.768029 \n",
       "L 186.88415 254.685583 \n",
       "L 188.139964 249.675392 \n",
       "L 190.416128 239.438951 \n",
       "L 196.773689 210.677329 \n",
       "L 201.796947 189.08187 \n",
       "L 206.898693 168.133071 \n",
       "L 212.078928 147.799416 \n",
       "L 217.337651 128.051503 \n",
       "L 222.674863 108.861959 \n",
       "L 228.169051 89.940626 \n",
       "L 233.741728 71.550092 \n",
       "L 239.392893 53.666256 \n",
       "L 245.122547 36.266622 \n",
       "L 250.8522 19.554545 \n",
       "L 250.8522 19.554545 \n",
       "\" style=\"fill:none;stroke:#ff0000;stroke-linecap:round;stroke-width:1.75;\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_14\">\n",
       "    <path clip-path=\"url(#p2ab0f4fee0)\" d=\"M 185.471358 279 \n",
       "L 185.471358 7.2 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-dasharray:2.2,2.2;stroke-dashoffset:0;stroke-width:1.75;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_3\">\n",
       "    <path d=\"M 41.180937 279 \n",
       "L 41.180937 7.2 \n",
       "\" style=\"fill:none;stroke:#262626;stroke-linecap:square;stroke-linejoin:miter;stroke-width:1.25;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_4\">\n",
       "    <path d=\"M 264.380938 279 \n",
       "L 264.380938 7.2 \n",
       "\" style=\"fill:none;stroke:#262626;stroke-linecap:square;stroke-linejoin:miter;stroke-width:1.25;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_5\">\n",
       "    <path d=\"M 41.180937 279 \n",
       "L 264.380938 279 \n",
       "\" style=\"fill:none;stroke:#262626;stroke-linecap:square;stroke-linejoin:miter;stroke-width:1.25;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_6\">\n",
       "    <path d=\"M 41.180937 7.2 \n",
       "L 264.380938 7.2 \n",
       "\" style=\"fill:none;stroke:#262626;stroke-linecap:square;stroke-linejoin:miter;stroke-width:1.25;\"/>\n",
       "   </g>\n",
       "   <g id=\"legend_1\">\n",
       "    <g id=\"line2d_15\">\n",
       "     <path d=\"M 50.180937 19.857813 \n",
       "L 70.180937 19.857813 \n",
       "\" style=\"fill:none;stroke:#ff0000;stroke-linecap:round;stroke-width:1.75;\"/>\n",
       "    </g>\n",
       "    <g id=\"line2d_16\"/>\n",
       "    <g id=\"text_15\">\n",
       "     <!-- Theoretical -->\n",
       "     <defs>\n",
       "      <path d=\"M 25.921875 0 \n",
       "L 25.921875 63.140625 \n",
       "L 2.34375 63.140625 \n",
       "L 2.34375 71.578125 \n",
       "L 59.078125 71.578125 \n",
       "L 59.078125 63.140625 \n",
       "L 35.40625 63.140625 \n",
       "L 35.40625 0 \n",
       "z\n",
       "\" id=\"ArialMT-54\"/>\n",
       "      <path d=\"M 6.59375 0 \n",
       "L 6.59375 71.578125 \n",
       "L 15.375 71.578125 \n",
       "L 15.375 45.90625 \n",
       "Q 21.53125 53.03125 30.90625 53.03125 \n",
       "Q 36.671875 53.03125 40.921875 50.75 \n",
       "Q 45.171875 48.484375 47 44.484375 \n",
       "Q 48.828125 40.484375 48.828125 32.859375 \n",
       "L 48.828125 0 \n",
       "L 40.046875 0 \n",
       "L 40.046875 32.859375 \n",
       "Q 40.046875 39.453125 37.1875 42.453125 \n",
       "Q 34.328125 45.453125 29.109375 45.453125 \n",
       "Q 25.203125 45.453125 21.75 43.421875 \n",
       "Q 18.3125 41.40625 16.84375 37.9375 \n",
       "Q 15.375 34.46875 15.375 28.375 \n",
       "L 15.375 0 \n",
       "z\n",
       "\" id=\"ArialMT-68\"/>\n",
       "      <path d=\"M 42.09375 16.703125 \n",
       "L 51.171875 15.578125 \n",
       "Q 49.03125 7.625 43.21875 3.21875 \n",
       "Q 37.40625 -1.171875 28.375 -1.171875 \n",
       "Q 17 -1.171875 10.328125 5.828125 \n",
       "Q 3.65625 12.84375 3.65625 25.484375 \n",
       "Q 3.65625 38.578125 10.390625 45.796875 \n",
       "Q 17.140625 53.03125 27.875 53.03125 \n",
       "Q 38.28125 53.03125 44.875 45.953125 \n",
       "Q 51.46875 38.875 51.46875 26.03125 \n",
       "Q 51.46875 25.25 51.421875 23.6875 \n",
       "L 12.75 23.6875 \n",
       "Q 13.234375 15.140625 17.578125 10.59375 \n",
       "Q 21.921875 6.0625 28.421875 6.0625 \n",
       "Q 33.25 6.0625 36.671875 8.59375 \n",
       "Q 40.09375 11.140625 42.09375 16.703125 \n",
       "M 13.234375 30.90625 \n",
       "L 42.1875 30.90625 \n",
       "Q 41.609375 37.453125 38.875 40.71875 \n",
       "Q 34.671875 45.796875 27.984375 45.796875 \n",
       "Q 21.921875 45.796875 17.796875 41.75 \n",
       "Q 13.671875 37.703125 13.234375 30.90625 \n",
       "\" id=\"ArialMT-65\"/>\n",
       "      <path d=\"M 3.328125 25.921875 \n",
       "Q 3.328125 40.328125 11.328125 47.265625 \n",
       "Q 18.015625 53.03125 27.640625 53.03125 \n",
       "Q 38.328125 53.03125 45.109375 46.015625 \n",
       "Q 51.90625 39.015625 51.90625 26.65625 \n",
       "Q 51.90625 16.65625 48.90625 10.90625 \n",
       "Q 45.90625 5.171875 40.15625 2 \n",
       "Q 34.421875 -1.171875 27.640625 -1.171875 \n",
       "Q 16.75 -1.171875 10.03125 5.8125 \n",
       "Q 3.328125 12.796875 3.328125 25.921875 \n",
       "M 12.359375 25.921875 \n",
       "Q 12.359375 15.96875 16.703125 11.015625 \n",
       "Q 21.046875 6.0625 27.640625 6.0625 \n",
       "Q 34.1875 6.0625 38.53125 11.03125 \n",
       "Q 42.875 16.015625 42.875 26.21875 \n",
       "Q 42.875 35.84375 38.5 40.796875 \n",
       "Q 34.125 45.75 27.640625 45.75 \n",
       "Q 21.046875 45.75 16.703125 40.8125 \n",
       "Q 12.359375 35.890625 12.359375 25.921875 \n",
       "\" id=\"ArialMT-6f\"/>\n",
       "      <path d=\"M 6.5 0 \n",
       "L 6.5 51.859375 \n",
       "L 14.40625 51.859375 \n",
       "L 14.40625 44 \n",
       "Q 17.4375 49.515625 20 51.265625 \n",
       "Q 22.5625 53.03125 25.640625 53.03125 \n",
       "Q 30.078125 53.03125 34.671875 50.203125 \n",
       "L 31.640625 42.046875 \n",
       "Q 28.421875 43.953125 25.203125 43.953125 \n",
       "Q 22.3125 43.953125 20.015625 42.21875 \n",
       "Q 17.71875 40.484375 16.75 37.40625 \n",
       "Q 15.28125 32.71875 15.28125 27.15625 \n",
       "L 15.28125 0 \n",
       "z\n",
       "\" id=\"ArialMT-72\"/>\n",
       "      <path d=\"M 25.78125 7.859375 \n",
       "L 27.046875 0.09375 \n",
       "Q 23.34375 -0.6875 20.40625 -0.6875 \n",
       "Q 15.625 -0.6875 12.984375 0.828125 \n",
       "Q 10.359375 2.34375 9.28125 4.8125 \n",
       "Q 8.203125 7.28125 8.203125 15.1875 \n",
       "L 8.203125 45.015625 \n",
       "L 1.765625 45.015625 \n",
       "L 1.765625 51.859375 \n",
       "L 8.203125 51.859375 \n",
       "L 8.203125 64.703125 \n",
       "L 16.9375 69.96875 \n",
       "L 16.9375 51.859375 \n",
       "L 25.78125 51.859375 \n",
       "L 25.78125 45.015625 \n",
       "L 16.9375 45.015625 \n",
       "L 16.9375 14.703125 \n",
       "Q 16.9375 10.9375 17.40625 9.859375 \n",
       "Q 17.875 8.796875 18.921875 8.15625 \n",
       "Q 19.96875 7.515625 21.921875 7.515625 \n",
       "Q 23.390625 7.515625 25.78125 7.859375 \n",
       "\" id=\"ArialMT-74\"/>\n",
       "      <path d=\"M 6.640625 61.46875 \n",
       "L 6.640625 71.578125 \n",
       "L 15.4375 71.578125 \n",
       "L 15.4375 61.46875 \n",
       "z\n",
       "M 6.640625 0 \n",
       "L 6.640625 51.859375 \n",
       "L 15.4375 51.859375 \n",
       "L 15.4375 0 \n",
       "z\n",
       "\" id=\"ArialMT-69\"/>\n",
       "      <path d=\"M 40.4375 19 \n",
       "L 49.078125 17.875 \n",
       "Q 47.65625 8.9375 41.8125 3.875 \n",
       "Q 35.984375 -1.171875 27.484375 -1.171875 \n",
       "Q 16.84375 -1.171875 10.375 5.78125 \n",
       "Q 3.90625 12.75 3.90625 25.734375 \n",
       "Q 3.90625 34.125 6.6875 40.421875 \n",
       "Q 9.46875 46.734375 15.15625 49.875 \n",
       "Q 20.84375 53.03125 27.546875 53.03125 \n",
       "Q 35.984375 53.03125 41.359375 48.75 \n",
       "Q 46.734375 44.484375 48.25 36.625 \n",
       "L 39.703125 35.296875 \n",
       "Q 38.484375 40.53125 35.375 43.15625 \n",
       "Q 32.28125 45.796875 27.875 45.796875 \n",
       "Q 21.234375 45.796875 17.078125 41.03125 \n",
       "Q 12.9375 36.28125 12.9375 25.984375 \n",
       "Q 12.9375 15.53125 16.9375 10.796875 \n",
       "Q 20.953125 6.0625 27.390625 6.0625 \n",
       "Q 32.5625 6.0625 36.03125 9.234375 \n",
       "Q 39.5 12.40625 40.4375 19 \n",
       "\" id=\"ArialMT-63\"/>\n",
       "      <path d=\"M 40.4375 6.390625 \n",
       "Q 35.546875 2.25 31.03125 0.53125 \n",
       "Q 26.515625 -1.171875 21.34375 -1.171875 \n",
       "Q 12.796875 -1.171875 8.203125 3 \n",
       "Q 3.609375 7.171875 3.609375 13.671875 \n",
       "Q 3.609375 17.484375 5.34375 20.625 \n",
       "Q 7.078125 23.78125 9.890625 25.6875 \n",
       "Q 12.703125 27.59375 16.21875 28.5625 \n",
       "Q 18.796875 29.25 24.03125 29.890625 \n",
       "Q 34.671875 31.15625 39.703125 32.90625 \n",
       "Q 39.75 34.71875 39.75 35.203125 \n",
       "Q 39.75 40.578125 37.25 42.78125 \n",
       "Q 33.890625 45.75 27.25 45.75 \n",
       "Q 21.046875 45.75 18.09375 43.578125 \n",
       "Q 15.140625 41.40625 13.71875 35.890625 \n",
       "L 5.125 37.0625 \n",
       "Q 6.296875 42.578125 8.984375 45.96875 \n",
       "Q 11.671875 49.359375 16.75 51.1875 \n",
       "Q 21.828125 53.03125 28.515625 53.03125 \n",
       "Q 35.15625 53.03125 39.296875 51.46875 \n",
       "Q 43.453125 49.90625 45.40625 47.53125 \n",
       "Q 47.359375 45.171875 48.140625 41.546875 \n",
       "Q 48.578125 39.3125 48.578125 33.453125 \n",
       "L 48.578125 21.734375 \n",
       "Q 48.578125 9.46875 49.140625 6.21875 \n",
       "Q 49.703125 2.984375 51.375 0 \n",
       "L 42.1875 0 \n",
       "Q 40.828125 2.734375 40.4375 6.390625 \n",
       "M 39.703125 26.03125 \n",
       "Q 34.90625 24.078125 25.34375 22.703125 \n",
       "Q 19.921875 21.921875 17.671875 20.9375 \n",
       "Q 15.4375 19.96875 14.203125 18.09375 \n",
       "Q 12.984375 16.21875 12.984375 13.921875 \n",
       "Q 12.984375 10.40625 15.640625 8.0625 \n",
       "Q 18.3125 5.71875 23.4375 5.71875 \n",
       "Q 28.515625 5.71875 32.46875 7.9375 \n",
       "Q 36.421875 10.15625 38.28125 14.015625 \n",
       "Q 39.703125 17 39.703125 22.796875 \n",
       "z\n",
       "\" id=\"ArialMT-61\"/>\n",
       "      <path d=\"M 6.390625 0 \n",
       "L 6.390625 71.578125 \n",
       "L 15.1875 71.578125 \n",
       "L 15.1875 0 \n",
       "z\n",
       "\" id=\"ArialMT-6c\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(78.180937 23.357813)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#ArialMT-54\"/>\n",
       "      <use x=\"61.083984\" xlink:href=\"#ArialMT-68\"/>\n",
       "      <use x=\"116.699219\" xlink:href=\"#ArialMT-65\"/>\n",
       "      <use x=\"172.314453\" xlink:href=\"#ArialMT-6f\"/>\n",
       "      <use x=\"227.929688\" xlink:href=\"#ArialMT-72\"/>\n",
       "      <use x=\"261.230469\" xlink:href=\"#ArialMT-65\"/>\n",
       "      <use x=\"316.845703\" xlink:href=\"#ArialMT-74\"/>\n",
       "      <use x=\"344.628906\" xlink:href=\"#ArialMT-69\"/>\n",
       "      <use x=\"366.845703\" xlink:href=\"#ArialMT-63\"/>\n",
       "      <use x=\"416.845703\" xlink:href=\"#ArialMT-61\"/>\n",
       "      <use x=\"472.460938\" xlink:href=\"#ArialMT-6c\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"PathCollection_2\">\n",
       "     <path d=\"M 60.180937 38.378125 \n",
       "C 61.109148 38.378125 61.999467 38.009343 62.655811 37.352999 \n",
       "C 63.312155 36.696655 63.680937 35.806336 63.680937 34.878125 \n",
       "C 63.680937 33.949914 63.312155 33.059595 62.655811 32.403251 \n",
       "C 61.999467 31.746907 61.109148 31.378125 60.180937 31.378125 \n",
       "C 59.252727 31.378125 58.362408 31.746907 57.706064 32.403251 \n",
       "C 57.04972 33.059595 56.680937 33.949914 56.680937 34.878125 \n",
       "C 56.680937 35.806336 57.04972 36.696655 57.706064 37.352999 \n",
       "C 58.362408 38.009343 59.252727 38.378125 60.180937 38.378125 \n",
       "z\n",
       "\" style=\"fill:none;stroke:#000000;stroke-width:0.3;\"/>\n",
       "    </g>\n",
       "    <g id=\"text_16\">\n",
       "     <!-- Experimental -->\n",
       "     <defs>\n",
       "      <path d=\"M 7.90625 0 \n",
       "L 7.90625 71.578125 \n",
       "L 59.671875 71.578125 \n",
       "L 59.671875 63.140625 \n",
       "L 17.390625 63.140625 \n",
       "L 17.390625 41.21875 \n",
       "L 56.984375 41.21875 \n",
       "L 56.984375 32.8125 \n",
       "L 17.390625 32.8125 \n",
       "L 17.390625 8.453125 \n",
       "L 61.328125 8.453125 \n",
       "L 61.328125 0 \n",
       "z\n",
       "\" id=\"ArialMT-45\"/>\n",
       "      <path d=\"M 0.734375 0 \n",
       "L 19.671875 26.953125 \n",
       "L 2.15625 51.859375 \n",
       "L 13.140625 51.859375 \n",
       "L 21.09375 39.703125 \n",
       "Q 23.34375 36.234375 24.703125 33.890625 \n",
       "Q 26.859375 37.109375 28.65625 39.59375 \n",
       "L 37.40625 51.859375 \n",
       "L 47.90625 51.859375 \n",
       "L 29.984375 27.4375 \n",
       "L 49.265625 0 \n",
       "L 38.484375 0 \n",
       "L 27.828125 16.109375 \n",
       "L 25 20.453125 \n",
       "L 11.375 0 \n",
       "z\n",
       "\" id=\"ArialMT-78\"/>\n",
       "      <path d=\"M 6.59375 -19.875 \n",
       "L 6.59375 51.859375 \n",
       "L 14.59375 51.859375 \n",
       "L 14.59375 45.125 \n",
       "Q 17.4375 49.078125 21 51.046875 \n",
       "Q 24.5625 53.03125 29.640625 53.03125 \n",
       "Q 36.28125 53.03125 41.359375 49.609375 \n",
       "Q 46.4375 46.1875 49.015625 39.953125 \n",
       "Q 51.609375 33.734375 51.609375 26.3125 \n",
       "Q 51.609375 18.359375 48.75 11.984375 \n",
       "Q 45.90625 5.609375 40.453125 2.21875 \n",
       "Q 35.015625 -1.171875 29 -1.171875 \n",
       "Q 24.609375 -1.171875 21.109375 0.6875 \n",
       "Q 17.625 2.546875 15.375 5.375 \n",
       "L 15.375 -19.875 \n",
       "z\n",
       "M 14.546875 25.640625 \n",
       "Q 14.546875 15.625 18.59375 10.84375 \n",
       "Q 22.65625 6.0625 28.421875 6.0625 \n",
       "Q 34.28125 6.0625 38.453125 11.015625 \n",
       "Q 42.625 15.96875 42.625 26.375 \n",
       "Q 42.625 36.28125 38.546875 41.203125 \n",
       "Q 34.46875 46.140625 28.8125 46.140625 \n",
       "Q 23.1875 46.140625 18.859375 40.890625 \n",
       "Q 14.546875 35.640625 14.546875 25.640625 \n",
       "\" id=\"ArialMT-70\"/>\n",
       "      <path d=\"M 6.59375 0 \n",
       "L 6.59375 51.859375 \n",
       "L 14.453125 51.859375 \n",
       "L 14.453125 44.578125 \n",
       "Q 16.890625 48.390625 20.9375 50.703125 \n",
       "Q 25 53.03125 30.171875 53.03125 \n",
       "Q 35.9375 53.03125 39.625 50.640625 \n",
       "Q 43.3125 48.25 44.828125 43.953125 \n",
       "Q 50.984375 53.03125 60.84375 53.03125 \n",
       "Q 68.5625 53.03125 72.703125 48.75 \n",
       "Q 76.859375 44.484375 76.859375 35.59375 \n",
       "L 76.859375 0 \n",
       "L 68.109375 0 \n",
       "L 68.109375 32.671875 \n",
       "Q 68.109375 37.9375 67.25 40.25 \n",
       "Q 66.40625 42.578125 64.15625 43.984375 \n",
       "Q 61.921875 45.40625 58.890625 45.40625 \n",
       "Q 53.421875 45.40625 49.796875 41.765625 \n",
       "Q 46.1875 38.140625 46.1875 30.125 \n",
       "L 46.1875 0 \n",
       "L 37.40625 0 \n",
       "L 37.40625 33.6875 \n",
       "Q 37.40625 39.546875 35.25 42.46875 \n",
       "Q 33.109375 45.40625 28.21875 45.40625 \n",
       "Q 24.515625 45.40625 21.359375 43.453125 \n",
       "Q 18.21875 41.5 16.796875 37.734375 \n",
       "Q 15.375 33.984375 15.375 26.90625 \n",
       "L 15.375 0 \n",
       "z\n",
       "\" id=\"ArialMT-6d\"/>\n",
       "      <path d=\"M 6.59375 0 \n",
       "L 6.59375 51.859375 \n",
       "L 14.5 51.859375 \n",
       "L 14.5 44.484375 \n",
       "Q 20.21875 53.03125 31 53.03125 \n",
       "Q 35.6875 53.03125 39.625 51.34375 \n",
       "Q 43.5625 49.65625 45.515625 46.921875 \n",
       "Q 47.46875 44.1875 48.25 40.4375 \n",
       "Q 48.734375 37.984375 48.734375 31.890625 \n",
       "L 48.734375 0 \n",
       "L 39.9375 0 \n",
       "L 39.9375 31.546875 \n",
       "Q 39.9375 36.921875 38.90625 39.578125 \n",
       "Q 37.890625 42.234375 35.28125 43.8125 \n",
       "Q 32.671875 45.40625 29.15625 45.40625 \n",
       "Q 23.53125 45.40625 19.453125 41.84375 \n",
       "Q 15.375 38.28125 15.375 28.328125 \n",
       "L 15.375 0 \n",
       "z\n",
       "\" id=\"ArialMT-6e\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(78.180937 37.503125)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#ArialMT-45\"/>\n",
       "      <use x=\"66.699219\" xlink:href=\"#ArialMT-78\"/>\n",
       "      <use x=\"116.699219\" xlink:href=\"#ArialMT-70\"/>\n",
       "      <use x=\"172.314453\" xlink:href=\"#ArialMT-65\"/>\n",
       "      <use x=\"227.929688\" xlink:href=\"#ArialMT-72\"/>\n",
       "      <use x=\"261.230469\" xlink:href=\"#ArialMT-69\"/>\n",
       "      <use x=\"283.447266\" xlink:href=\"#ArialMT-6d\"/>\n",
       "      <use x=\"366.748047\" xlink:href=\"#ArialMT-65\"/>\n",
       "      <use x=\"422.363281\" xlink:href=\"#ArialMT-6e\"/>\n",
       "      <use x=\"477.978516\" xlink:href=\"#ArialMT-74\"/>\n",
       "      <use x=\"505.761719\" xlink:href=\"#ArialMT-61\"/>\n",
       "      <use x=\"561.376953\" xlink:href=\"#ArialMT-6c\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "  </g>\n",
       " </g>\n",
       " <defs>\n",
       "  <clipPath id=\"p2ab0f4fee0\">\n",
       "   <rect height=\"271.8\" width=\"223.2\" x=\"41.180937\" y=\"7.2\"/>\n",
       "  </clipPath>\n",
       " </defs>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<matplotlib.figure.Figure at 0x125d52c88>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set_style('white')\n",
    "fig = plt.figure(figsize=(4,5))\n",
    "ax = fig.gca()\n",
    "lines = [':', '-.', '--', '-']\n",
    "colours = ['#0E6292','#056B09', '#C82D07', '#AB8425','0.2']\n",
    "\n",
    "ax.plot(means_theory,S2s,label='Theoretical',color='r')\n",
    "\n",
    "ax.scatter(means_exp, S2xs, color=colours[0],facecolors='none', edgecolors='k',label='Experimental')\n",
    "    \n",
    "plt.axvline(x = 4/3/4 ,color='k',linestyle=':')\n",
    "#plt.xlim(0,0.5)\n",
    "#plt.ylim(0,0.7)\n",
    "plt.xlabel(r'$\\langle n\\rangle$')\n",
    "plt.ylabel(r'$S$',rotation=0)\n",
    "plt.legend()\n",
    "#plt.savefig('meandegree.pdf', bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

